Loops from Cuts

We derive novel recursion relations for all loop amplitude integrands of planar, maximally supersymmetric Yang-Mills theory in terms of unitarity-like `cuts' obtained via sequences of BCFW deformations in momentum-twistor space.

==> anc/all_loop_amplitudes.m <==
(* ::Package:: *)

(*******************************************************************************************************)
(*******************************************************************************************************)
(*
   Ancillary CODEBASE for 
    "Loops from Cuts"
       by Jacob Bourjaily and Simon Caron-Huot 
               [arXiv:2305.nnnnn].                                                                
       Some of these tools are built upon those of 
            [arXiv:1011.2447], [arXiv:1303.4734] and [arXiv:1505.05886]
      (which include algorithms that likely differ in detail if not in usage and their output!)                         
*)
(*******************************************************************************************************)
(*******************************************************************************************************)


Print[Panel[Column[List[Panel[Graphics[{Black,AbsoluteThickness[3.5],CapForm["Round"],Line[{{0,1},{0.8,0.8}}],Line[{{0,-1},{0.8,-0.8}}],Line[{{0,1},{-0.8,0.8}}],Line[{{0,-1},{-0.8,-0.8}}],BezierCurve[{{0,1},{-1.75,0},{0,-1}}],BezierCurve[{{0,1},{-.85,0},{0,-1}}],BezierCurve[{{0,1},{.85,0},{0,-1}}],BezierCurve[{{0,1},{1.75,0},{0,-1}}],RGBColor[Rational[235,243],Rational[235,243],Rational[1199,1215]],Rectangle[{-1,-0.25},{1,0.25}],Black,Text[Style["1",FontFamily->"Times",FontSize->25],{-0.89,0.75}],Text[Style[j-1,FontFamily->"Times",FontSize->25],{1.19,0.75}],Text[Style[j,FontFamily->"Times",FontSize->25],{0.97,-0.75}],Text[Style[OverHat["n"],FontFamily->"Times",Italic,FontSize->25],{-0.92,-0.75}],Text[Style["...",FontFamily->"Times",FontSize->40],{0,0.1}],Text[Style[OverHat[" \!\(\*SubscriptBox[\(\[ScriptL]\), \(1\)]\)"],FontFamily->"Times",FontSize->30],{-0.85,-0.0205}],Text[Style[OverHat[" \!\(\*SubscriptBox[\(\[ScriptL]\), \(2\)]\)"],FontFamily->"Times",FontSize->30],{-0.375,-0.0205}],Text[Style[OverHat[" \!\(\*SubscriptBox[\(\[ScriptL]\), \(L\)]\)"],FontFamily->"Times",FontSize->30],{0.405,-0.0205}],Text[Style[OverHat[Style["J ",Italic]],FontFamily->"Times",FontSize->30],{0.895,-0.045}],AbsoluteThickness[7],Circle[{0,1},0.425],Circle[{0,-1},0.425],RGBColor[Rational[46,51],Rational[46,51],Rational[46,51]],Disk[List[0,1],0.425`],Disk[List[0,-1],0.425`]},Rule[AspectRatio,Automatic],Rule[PlotRange,List[List[-1.5,1.5],List[-1.5,1.5]]],Rule[ImageSize,250],Rule[Background,RGBColor[Rational[235,243],Rational[235,243],Rational[1199,1215]]]],Rule[Background,\!\(\*
TagBox[
StyleBox["White",
ShowSpecialCharacters->False,
ShowStringCharacters->True,
NumberMarks->True],
FullForm]\)],Rule[FrameMargins,8]],Row[List[Style["Loops from Cuts",Rule[FontFamily,"Times"],Rule[FontSize,18]]]],Row[List[Style["(All Loop Amplitudes of Planar sYM)",Rule[FontFamily,"Times"],Rule[FontSize,18]]]],Row[List[Style["J. Bourjaily and S. Caron-Huot, 2023",Rule[FontFamily,"Times"],Rule[FontSize,16]]]]],Rule[Alignment,Center]],Rule[Background,RGBColor[Rational[3,4],Rational[3,4],Rational[9,10]]],Rule[FrameMargins,List[List[15,15],List[0,Rational[25,2]]]]]];


(*   General Utilities               *)
nice[exprn_]:=Block[{graphicsProtect=(Thread[#1->(Symbol["gr"<>ToString[#1]]&)/@Range[Length[#1]]]&)[DeleteDuplicates[Cases[exprn,_Graphics,{0,\[Infinity]}]]],diLogRule={Li[x_]:>Subscript[Style["Li",FontFamily->"Times"], 2][x],log[x_]:>Style["log",FontFamily->"Times"][x]},integerPaddingRule={integerSequence:(_Integer..)/;Length[{integerSequence}]>1:>(integerSequence/. {q_Integer:>If[q>9,Row[{Spacer[2],ToString[q],Spacer[2]}],ToString[q]]})},ampRule={treeAmp[n_,k_]:>Subsuperscript[Style["A",FontFamily->"Times",FontSize->36,Italic],Style[n,FontFamily->"Times",FontSize->26],Row[(Style[#1,FontFamily->"Times",FontSize->24]&)/@{"(",k,")"}]]},kermitRule={bow[loopList_][anchor_,j_,n_]:>Row@(Style[#,FontFamily->"Times",FontSize->14]&/@{Subscript["B",Magnify[Length[loopList],1.3]],Magnify["[",1.2],anchor,",{",j[[1]],", ",j[[2]],"},{",n[[1]],", ",n[[2]],"}",Magnify["]",1.2]})},loopLineRule=(h_[x___,#1,#2,y___]:>h[x,Row[{"(",#3,")"}],y]&)@@@Prepend[Append@@@Transpose[{Join[{{A,B},{C,D},{E,F},{G,H}},loopLabels[7]],Join[#[[1;;4]],#]&@(Style[Subscript[\[ScriptL],Magnify[#,1.25]],FontFamily->"Times"]&/@Range[7])}],{X1,X2,"X"}],loopVariableNameRule=Rule@@@Transpose[Join@@@{({Symbol["A"<>ToString[#1]],Symbol["B"<>ToString[#1]]}&)/@Range[10],{Subscript["\[ScriptL]",#],""}&/@Range[10]}],shiftRule=Join[{hat[q_Integer]:>OverHat[ToString[q]]},hat[Symbol["A"<>ToString[#]]]->OverHat[Subscript["\[ScriptL]",#]]&/@Range[0,10],{shift[x_,y_]:>Row[Flatten[{"Q[",Riffle[x,","],"]"}]]}],capRule={cap[x_,y_,z___]:>Row[Flatten[{If[Length[x]>1,{"(",x,")"},x],"\[Intersection]",If[Length[y]>1,{"(",y,")"},y]}]]},bracketRule={ab[x__]:>Row[Style[#,FontFamily->"Times",FontSize->14]&/@{"\[LeftAngleBracket]",x,"\[RightAngleBracket]"}],sb[x__]:>Row[{"[",x,"]"}],asb[x_,y_,z_]:>Row[Flatten[{"\[LeftAngleBracket]",x,"|(",Riffle[y,"+"],")|",z,"]"}]],m[x__]:>Row[{"(",x,")"}]},subscriptRule={head_[q_Integer]:>If[Length[Variables[head[q]]]>0&&Head[head]===Symbol,Subscript[head, q],head[q]]},ruleRule=ruleList:{_Rule..}:>Block[{ruleRows={ruleList/. {(q_->r_):>Row[{q,"\[Rule]",r},Alignment->Center]}}},MatrixForm[{{Grid[Transpose@ruleRows,Alignment->Left]}}]],matrixRule={Grid[q_?MatrixQ,y___]:>Grid[q,y],q_?MatrixQ:>MatrixForm[q]}},Replace[Fold[Replace[#1,#2,{0,\[Infinity]}]&,exprn,{graphicsProtect,integerPaddingRule,loopLineRule,loopLineRule,diLogRule,shiftRule,loopVariableNameRule,capRule,subscriptRule,bracketRule,ampRule,kermitRule,ruleRule,Reverse/@graphicsProtect}],matrixRule,{0,3}]];
niceTime[timeInSec_]:=If[timeInSec<($TimeUnit/100)||Not[NumericQ[timeInSec]]||Precision[timeInSec]==0,"",Block[{measure=Select[Transpose[{(Quotient[Mod[timeInSec,#1],#2]&@@@Partition[{timeInSec 10,3.15569277216`*^7,3600*24.,3600.,60.,1.,10^-3,10.^-6,10.^-9},2,1]),{" years"," days"," hours"," minutes"," seconds"," ms"," \[Mu]s"," ns"}}],#[[1]]>0&]},If[Length[measure]>0,Row[Row[#,""]&/@measure[[1;;Min[2,Length[measure]]]],", "],""]]];
timed[exprn_]:=Block[{t0=AbsoluteTime[],exprnHead=Unevaluated[exprn][[0]],output},If[exprnHead===Map,exprnHead=Unevaluated[exprn][[1,0]];];If[exprnHead===Function,exprnHead="";,exprnHead=Row[{" ",Style[exprnHead,Bold]}];];output=Evaluate[exprn];Print["   Evaluation of the function",exprnHead," required ",niceTime[AbsoluteTime[]-t0]," to complete."];output];SetAttributes[timed,HoldFirst];
complement[lista_,listbs__]:=Block[{dual=Join@@{listbs}},Select[lista,Not[MemberQ[dual,#]]&]];

randomSubset[n_Integer,k_Integer]/;k<=n:=Sort@Nest[Append[#1,Complement[Range[n],#1][[RandomInteger[{1,n-Length[#1]}]]]]&,{},k];
randomSubset[k_Integer,list_List]/;k<=Length[list]:=list[[randomSubset[Length[list],k]]];
randomElement[list_List]:=list[[RandomInteger[{1,Length[list]}]]];



(*   Symbolic Conventions and Definitions              *)
(*   ---   Naming of Loop-Twistor Labels   *)
(*         Convention: (ell_j)<->(Aj Bj)    *)
loopLabels[ell_]:={Symbol["A"<>ToString[#]],Symbol["B"<>ToString[#]]}&/@Range[ell];



(*   Basic Functions and Definitions               *)
(*   --- convert from an expression involving products of R-invariants into superfunctions of the form *)
fromRform[inputN_:0][inputExprn_,rules_:{}]:=Module[{exprn=If[Head[inputExprn]===List,inputExprn,{inputExprn}],columnLabels=Join[DeleteDuplicates[Join[Range[Max[Cases[#,q_Integer]]],Range[inputN]]],Sort[DeleteCases[#,q_Integer]]]&@DeleteDuplicates[Flatten[{(Cases[inputExprn,_R,{0,\[Infinity]}]//. cap[x_,y___]:>{x}//. shift[x_,y_]:>x)//. R[x__]:>{x}}]],n,preList},n=Length[columnLabels];preList=If[Not[#===0],(#/.{R[x__]:>1}),1]&/@exprn;Block[{wExprn=(exprn/preList)/. z___ x_R y___R:>times[z,x,y],vanishing,rest,bosonic,deltaParts,full,test},rest=wExprn/.{R[q___]:>1};R[x__]:=R[x]=(Times@@ab@@@Partition[{x},4,1,1]);times[x__]:=Times[x];bosonic=wExprn;ClearAll[R,times];test=evaluate[bosonic//.rules];vanishing=Flatten[Position[test,0]];bosonic=If[MemberQ[vanishing,#],0,preList[[#]]/bosonic[[#]]]&/@Range[Length[test]];deltaParts=(Cases[#1,_R,{0,\[Infinity]}]&)/@wExprn;R[t__]:=R[t]=((r[t]//. {r[x___,cap[y_,z_,q___],w___]:>Block[{fullRange=Join[y,z]},Total[(r[x,fullRange[[#1]],w] ab@@RotateLeft[Partition[fullRange,4,1,1]][[#1]]&)/@Range[Length[y]]]],r[x___,shift[{y1_,y2_},z_],w___]:>r[x,y1,w]+z r[x,y2,w]})/. {r[x___,y_,z___,y_,w___]:>Normal[SparseArray[{},n]],r[x___]:>Normal[SparseArray[Thread[({x}/.Thread[Rule[columnLabels,Range[n]]])->ab@@@Partition[RotateLeft[{x}],4,1,1]],n]]});deltaParts=deltaParts;ClearAll[R,times];full=ReplacePart[Transpose[{bosonic,deltaParts}],({#,2}->Normal[SparseArray[{},{Count[wExprn,R[x__],{0,\[Infinity]}],n}]]&/@vanishing)]]];


localPoles[n_,ell_:0]:=Join[ab@@@Select[Flatten/@Subsets[Partition[Range[n],2,1,1],{2}],Length[DeleteDuplicates[#1]]==4&], ab@@@Flatten/@Subsets[loopLabels[ell],{2}],Flatten[Table[(ab[j[[1]],j[[2]],##1]&)@@@Partition[Range[n],2,1,1],{j,loopLabels[ell]}]]];

bowTie[{{A_,B_}}][anchor_,j_List,n_List]:=bowTie[{{A,B}}][anchor,j,n]=If[Or@@(MemberQ[#,anchor]&/@{n,j}),0,-Power[ab[A,B,cap[Append[j,anchor],Append[n,anchor]]],2]Power[(Times@@(ab[A,B,##]&@@@Partition[Append[j,anchor],2,1,1]))((Times@@(ab[A,B,##]&@@@Partition[Append[n,anchor],2,1,1]))),-1]];
bowTieSymbolic[abList_List][anchor_,j_List,n_List]/;((Depth[abList]==3)&&Length[abList]>=2):=Module[{jPlane=Append[j,anchor],nPlane=Append[n,anchor],hatList=hat/@(abList[[All,1]]),hatRules,num,denom},hatRules=Join[{hat[A0]->anchor,hat[n[[-1]]]->cap[n,{Sequence@@abList[[1]],hat[A0]}],hat[abList[[1,1]]]->cap[abList[[1]],nPlane]},(hat[#1[[1]]]->cap[#1,{Sequence@@#2,hat[#3[[1]]]}]&@@@(Reverse/@Partition[Append[Prepend[abList,{A0,B0}],Reverse[j]],3,1]))];num=If[OddQ[Length[abList]],ab[Sequence@@abList[[1]],cap[nPlane,{anchor,hat[abList[[2,1]]],hat[abList[[3,1]]]}]],ab[hat@abList[[2,1]],Sequence@@nPlane]]Times@@ab@@@Reverse@(Reverse/@Partition[Reverse[hat/@abList[[All,1]]],4,2])ab[hat[abList[[-2,1]]],hat[abList[[-1,1]]],Sequence@@j];denom=(Times@@(ab[Sequence@@abList[[1]],##]&@@@Partition[nPlane,2,1,1]))(Times@@(ab[Sequence@@abList[[-1]],##]&@@@Partition[Append[j,(hat[abList[[-2,1]]]//.hatRules[[4;;-1]]//.hatRules[[1]])],2,1,1]))(Times@@(ab@@@(Join@@@Partition[abList,2,1])));{Power[-1,Length[abList]]Power[num,2]/(denom),hatRules}];
bowTie[abList_List][anchor_,j_List,n_List]/;((Depth[abList]==3)&&Length[abList]>=2):=bowTie[abList][anchor,j,n]=If[Or@@(MemberQ[#,anchor]&/@{n}),0,(#1//.#2&@@bowTieSymbolic[abList][anchor,j,n])];


bridge[0,rndQ_:False][{nL_,kL_,ellL_},{nR_,kR_,ellR_}][twistorLabels_]:=Block[{jHat,nHat,leftLabelRules,rightLabelRules,leftAmp,rightAmp,loopShiftRules},loopShiftRules=Thread[Rule[(Join@@loopLabels[ellR]),(Join@@loopLabels[ellL+ellR][[-ellR;;-1]])]];jHat=cap[twistorLabels[[{nL-1,nL}]],twistorLabels[[{-1,-2,1}]]];nHat=cap[twistorLabels[[{-1,-2}]],twistorLabels[[{nL,nL-1,1}]]];leftLabelRules=Thread[Range[nL]->RotateLeft[ReplacePart[twistorLabels[[1;;nL]],{nL->jHat}],If[TrueQ[rndQ],RandomInteger[{0,nL-1}],0]]];rightLabelRules=Join[Thread[Range[nR]->RotateRight[ReplacePart[twistorLabels[[nL-1;;-1]],{1->jHat,-1->nHat}],If[TrueQ[rndQ],RandomInteger[{0,nR-1}],0]]],loopShiftRules];leftAmp=preAmp[nL,kL,ellL,rndQ]/. {R[x__]:>R@@({x}/. leftLabelRules),bow[y__][x__]:>bow[Sequence@@({y})]@@({x}/. leftLabelRules),ab[x__]:>ab@@({x}/. leftLabelRules),hat[x__]:>hat@@({x}/. leftLabelRules),cap[x__]:>cap@@({x}/. leftLabelRules)};rightAmp=preAmp[nR,kR,ellR,rndQ]/. {R[x__]:>R@@({x}/. rightLabelRules),bow[y__][x__]:>bow[Sequence@@({y}/. loopShiftRules)]@@({x}/. Join[{ab[q__]:>ab@@({q}/. rightLabelRules)},rightLabelRules]),ab[x__]:>ab@@({x}/. rightLabelRules),hat[x__]:>hat@@({x}/. rightLabelRules),cap[x__]:>cap@@({x}/. rightLabelRules)};{Times@@#1,Join@@#2,Join@@#3}&@@@(Transpose/@Tuples[{leftAmp,{{R@@twistorLabels[[{1,nL-1,nL,-2,-1}]],{},{}}},rightAmp}])];
bridge[ell_,rndQ_:False][{nL_,kL_,ellL_},{nR_,kR_,ellR_}][twistorLabels_]:=Block[{jHat,nHat,leftLabelRules,rightLabelRules,leftAmp,rightAmp,loopShiftRulesL,loopShiftRulesR,hatRules,out},hatRules=Join[{hat[A1]->cap[twistorLabels[[{-ell-2,-ell-1,ell+1}]],{A1,B1}]},(hat[#1[[1]]]->cap[#1,{Sequence@@#2,hat[#3[[1]]]}]&@@@(Reverse/@Partition[Prepend[loopLabels[ell],{A0,B0}],3,1]))]/.hat[A0]->twistorLabels[[ell+1]];loopShiftRulesL=Thread[Rule[(Join@@loopLabels[ellL]),(Join@@loopLabels[ellL+ell][[ell+1;;-1]])]];loopShiftRulesR=Thread[Rule[(Join@@loopLabels[ellR]),(Join@@loopLabels[ellL+ellR+ell][[ell+ellL+1;;-1]])]];nHat=cap[twistorLabels[[{-ell-2,-ell-1}]],{A1,B1,twistorLabels[[ell+1]]}];jHat=cap[twistorLabels[[{nL-1,nL}]],{Sequence@@(loopLabels[ell][[-1]]),If[ell==1,twistorLabels[[ell+1]],hat[loopLabels[ell][[-2,1]]]]}]/.{twistorLabels[[-ell-1]]->nHat};leftLabelRules=Join[Thread[Range[nL]->RotateLeft[ReplacePart[(twistorLabels[[1;;nL]]/.{twistorLabels[[-ell-1]]->nHat}),{nL->jHat}],ell+If[TrueQ[rndQ],RandomInteger[{0,nL-1}],0]]],loopShiftRulesL];rightLabelRules=Join[Thread[Range[nR]->RotateRight[ReplacePart[(twistorLabels[[nL-1;;-1]]/.{twistorLabels[[-ell-1]]->nHat}),{1->jHat}],ell+If[TrueQ[rndQ],RandomInteger[{0,nR-1}],0]]],loopShiftRulesR];leftAmp=preAmp[nL,kL,ellL,rndQ]/. {R[x__]:>R@@({x}/. leftLabelRules),bow[y__][x__]:>bow[Sequence@@({y}/.loopShiftRulesL)]@@({x}/. Join[{ab[q__]:>ab@@({q}/. leftLabelRules)},leftLabelRules]),ab[x__]:>ab@@({x}/. leftLabelRules),hat[x__]:>hat@@({x}/. leftLabelRules),cap[x__]:>cap@@({x}/. leftLabelRules)}/.hatRules[[1]];rightAmp=preAmp[nR,kR,ellR,rndQ]/. {R[x__]:>R@@({x}/. rightLabelRules),bow[y__][x__]:>bow[Sequence@@({y}/. loopShiftRulesR)]@@({x}/. Join[{ab[q__]:>ab@@({q}/. rightLabelRules)},rightLabelRules]),ab[x__]:>ab@@({x}/. rightLabelRules),hat[x__]:>hat@@({x}/. rightLabelRules),cap[x__]:>cap@@({x}/. rightLabelRules)}/.hatRules[[1]];out={Times@@#1,Join@@#2,Join@@#3}&@@@(Transpose/@Tuples[{{{(bow[loopLabels[ell]][twistorLabels[[ell+1]],(twistorLabels[[{nL-1,nL}]]/.{twistorLabels[[-ell-1]]->nHat}),twistorLabels[[{-ell-2,-ell-1}]]]/.hatRules[[1]]),hatRules[[1;;-1]],If[ell==1,{},hat/@(loopLabels[ell][[2;;-1,1]])]}},leftAmp,rightAmp}]);out];

bcfwPartitions[n_,k_,ell_:0]:=Select[Flatten[Table[{{n-nR+2,k-kR-1,ell-ellR},{nR,kR,ellR}},{nR,4,n-1},{kR,0,nR-4},{ellR,0,ell}],2],Function[{nL,kL,ellL},(0<=kL<=nL-4)||(nL==3&&kL==0&&ellL==0)]@@#[[1]]&];
numberOfTermsInPreAmp[n_,k_,l_]:=numberOfTermsInPreAmp[n,k,l]=Which[n==3,If[l==0,1,0],k>n-4,0,l==0&&k==0,1,l==0&&(k==n-4),1,True,numberOfTermsInPreAmp[n-1,k,l]+Total[Times@@@(numberOfTermsInPreAmp@@@#&/@Join@@Table[(If[j==0||Length[#]==0,#,#[[1;;-2]]]&@bcfwPartitions[n+2j,k+j,l-j]),{j,0,l}])]];


preAmp[n_,k_,ell_,rndQ_]:=Block[{terms,range=RotateLeft[Range[n],If[TrueQ[rndQ],RandomInteger[{0,n-1}],0]],lowerRangeRules},lowerRangeRules=Thread[Rule[Range[n-1],range[[1;;-2]]]];terms=Which[(k==0||n==3)&&ell==0,{{1,{},{}}},k<0||k>n-4,{},True,Join[(preAmp[n-1,k,ell,rndQ]/.{R[x__]:>R@@({x}/. lowerRangeRules),bow[y__][x__]:>bow[Sequence@@({y}/.lowerRangeRules)]@@({x}/. Join[{ab[q__]:>ab@@({q}/. lowerRangeRules)},lowerRangeRules]),ab[x__]:>ab@@({x}/. lowerRangeRules),hat[x__]:>hat@@({x}/. lowerRangeRules),cap[x__]:>cap@@({x}/. lowerRangeRules)}),Join@@(bridge[0,rndQ][##][range]&@@@bcfwPartitions[n,k,ell][[1;;-1]]),(Join@@Table[Join@@(bridge[j,rndQ][##][Join[Reverse[hat/@loopLabels[j][[All,1]]],range,hat/@loopLabels[j][[All,1]]]]&@@@bcfwPartitions[n+2j,k+j,ell-j][[1;;-2]]),{j,ell}])]];If[TrueQ[rndQ],terms,Set[preAmp[n,k,ell,rndQ],terms]]];preAmp[n_,k_,ell_]:=preAmp[n,k,ell,False];preAmp[n_,k_]:=preAmp[n,k,0,False];
preAmpRandom[n_,k_,ell_:0]:=preAmp[n,k,ell,True];

superAmp[n_,k_,ell_,rndQ_]:=Block[{twistors0=Zs,terms,range=RotateLeft[Range[n],If[TrueQ[rndQ],RandomInteger[{0,n-1}],0]],lowerRangeRules},lowerRangeRules=Thread[Rule[Range[n-1],range[[1;;-2]]]];randomZs[n+20];terms=Which[(k==0||n==3)&&ell==0,1,k<0||k>n-4,0,True,DeleteCases[Join[If[k===0,(superAmp[n-1,k,ell,rndQ]/.{R[x__]:>R@@({x}/. lowerRangeRules),bow[y__][x__]:>bow[Sequence@@({y}/.lowerRangeRules)]@@({x}/. Join[{ab[q__]:>ab@@({q}/. lowerRangeRules)},lowerRangeRules]),ab[x__]:>ab@@({x}/. lowerRangeRules),hat[x__]:>hat@@({x}/. lowerRangeRules),cap[x__]:>cap@@({x}/. lowerRangeRules)}),Function[{a,b},{{a[[1]],(PadRight[#,n]&/@a[[2]])[[All,Ordering@range]]},b}]@@@(superAmp[n-1,k,ell,rndQ]/.{R[x__]:>R@@({x}/. lowerRangeRules),bow[y__][x__]:>bow[Sequence@@({y}/.lowerRangeRules)]@@({x}/. Join[{ab[q__]:>ab@@({q}/. lowerRangeRules)},lowerRangeRules]),ab[x__]:>ab@@({x}/. lowerRangeRules),hat[x__]:>hat@@({x}/. lowerRangeRules),cap[x__]:>cap@@({x}/. lowerRangeRules)})],Block[{newTerms,out},newTerms=Join[Join@@(bridge[0,rndQ][##][range]&@@@bcfwPartitions[n,k,ell][[1;;-1]]),(Join@@Table[Join@@(bridge[j,rndQ][##][Join[Reverse[hat/@loopLabels[j][[All,1]]],range,hat/@loopLabels[j][[All,1]]]]&@@@bcfwPartitions[n+2j,k+j,ell-j][[1;;-2]]),{j,ell}])];out=Function[{term,rules,fl},Block[{rList=Cases[term,R[x___],{0,\[Infinity]}],pre=(term/.R[x__]:>1),nMat,mat,gauge,columnLabels=Join[Range[n],hat/@(loopLabels[ell][[All,1]])],flColumns},flColumns=Flatten[Position[columnLabels,#]&/@fl];If[Length[rList]==0,({{term,{}},rules}),(mat=((rList/.R->r)//.{r[x___,cap[y_,z_,q___],w___]:>Block[{fullRange=Join[y,z]},Total[(r[x,fullRange[[#1]],w] ab@@RotateLeft[Partition[fullRange,4,1,1]][[#1]]&)/@Range[Length[y]]]],r[x___,shift[{y1_,y2_},z_],w___]:>r[x,y1,w]+z r[x,y2,w]});mat=mat/.{r[x___,y_,z___,y_,w___]:>Normal[SparseArray[{},Length[columnLabels]]],r[x___]:>Normal[SparseArray[Thread[({x}/.Thread[Rule[columnLabels,Range[Length[columnLabels]]]])->ab@@@Partition[RotateLeft[{x}],4,1,1]],Length[columnLabels]]]};If[Length[flColumns]==0,({{pre*((Times@@rList//.{R[x___]:>Power[Times@@(ab@@@Partition[{x},4,1,1]),-1]})),mat[[All,1;;n]]},rules}),(nMat=evaluate[(mat//.rules)];If[MatrixRank[nMat]<Length[rList]||MatrixRank[Transpose[nMat[[All,flColumns]]]]<Length[flColumns],{{0,{}},{}},(gauge=Select[Join[#,flColumns]&/@Subsets[Range[n],{Length[rList]-Length[flColumns]}],MatrixRank[nMat[[All,#]]]==Length[rList]&,1];If[Length[gauge]==0,{{0,{}},{}},({{(Times@@rList//.{R[x___]:>Power[Times@@(ab@@@Partition[{x},4,1,1]),-1]})Power[Det[mat[[All,gauge[[1]]]]],4]pre,(Inverse[mat[[All,gauge[[1]]]]] . mat)[[1;;-Length[flColumns]-1,1;;n]]},rules})])])])]]]@@@newTerms[[1;;-1]];out=DeleteCases[out,{{0,x__},y__},1];If[k===0,Transpose@{out[[All,1,1]],out[[All,2]]},out]]],0]];Zs=twistors0;If[TrueQ[rndQ],({(#1//.(Reverse/@#2)),#2}&@@@terms),Set[superAmp[n,k,ell,rndQ],{(#1//.(Reverse/@#2)),#2}&@@@terms]]];superAmp[n_,k_,ell_]:=superAmp[n,k,ell,False];superAmp[n_,k_]:=superAmp[n,k,0,False];
superAmpRandom[n_,k_,ell_:0]:=superAmp[n,k,ell,True];



(*   Numeric Operations               *)
(*   ---   Kinematics Specification   *)

(*         Reference twistors are convenient, but MAY lie along spurious poles of loop integrands (depending on recursion)   *)
referenceZs[n_Integer]:=(Zs=Array[Binomial[#1+#2-2,#1-1]&,{n+14,4}];Ls=Zs[[1;;n,1;;2]];ab[x__]:=ab[x]=Det[Ls[[{x}]]];Lbs=((Normal[SparseArray[Thread[Rule[#,(ab@@@Partition[RotateLeft[#],2,1,1])/(ab@@#[[1;;2]]*ab@@#[[2;;3]])]],n]]&/@(RotateRight@Partition[Range[n],3,1,1])) . Zs[[1;;n,3;;4]]);ClearAll[ab];pList=Outer[Times,##]&@@@Transpose[{Ls,Lbs}];Zs=ReplacePart[Zs,-#[[-1]]->Total[Zs[[-#[[{1,-1}]]]]]&/@Partition[Reverse@Range[2,16],3,1]];varZs=Join[Zs[[1;;n]],Join@@({{1,\[Alpha][#,1],0,\[Alpha][#,2]},{0,\[Alpha][#,3],1,\[Alpha][#,4]}}&/@Range[7])];varZsDual=Join[Join@@(NullSpace/@RotateRight[Partition[Zs[[1;;n]],3,1,1]]),Join@@({{-\[Alpha][#,1],1,-\[Alpha][#,3],0},{-\[Alpha][#,2],0,-\[Alpha][#,4],1}}&/@Range[7])];);

(*         Random twistors are chosen to have positive-definite consecutive determinants (and tend to avoid spurious poles) while resulting in reasonably small rational numbers for loop amplitude integrands *)
randomZs[n_]:=(Zs=Nest[Function[{mat},Block[{hatted=Append[Append[Total[mat[[#;;-1]]],1]&/@Range[2,Length[mat]],Append[PadRight[{},Length[mat[[1]]]],1]],newRow=RandomInteger[{1,10},{Length[mat]}]},newRow*hatted]],RandomInteger[{1,10},{n+18,1}],3];Zs=Transpose[Inverse[Transpose@Zs[[{1,2,3,4}]]] . Transpose[Zs]][[5;;-1]];varZs=Join[Zs[[1;;n]],Join@@({{1,\[Alpha][#,1],0,\[Alpha][#,2]},{0,\[Alpha][#,3],1,\[Alpha][#,4]}}&/@Range[7])];varZsDual=Join[Join@@(NullSpace/@RotateRight[Partition[Zs[[1;;n]],3,1,1]]),Join@@({{-\[Alpha][#,1],1,-\[Alpha][#,3],0},{-\[Alpha][#,2],0,-\[Alpha][#,4],1}}&/@Range[7])];Ls=Zs[[1;;n,1;;2]];ab[x__]:=ab[x]=Det[Ls[[{x}]]];Lbs=((Normal[SparseArray[Thread[Rule[#,(ab@@@Partition[RotateLeft[#],2,1,1])/(ab@@#[[1;;2]]*ab@@#[[2;;3]])]],n]]&/@(RotateRight@Partition[Range[n],3,1,1])) . Zs[[1;;n,3;;4]]);ClearAll[ab];pList=Outer[Times,##]&@@@Transpose[{Ls,Lbs}];);

(*         Display the values of Zs used in calculations *)
(*            showTwistors[L,n] shows the first n twistors, plus those for (A1 B1)...(AL BL) *)
showTwistors[ell_,n_]:=Block[{activeZs=Join[Range[n],Reverse[-Range[14]][[1;;If[ell===0,-1,2Min[{ell,7}]]]]],labels=Join[Style[Subscript[Z,Magnify[#,1.3]],FontFamily->"Times"]&/@Range[n],(Style[#,FontFamily->"Times"]&/@(Join@@(loopLabels[If[ell===0,7,Min[{ell,7}]]])))]},Row[#,Spacer[1]]&@(Grid[#,Dividers->{{1->True,-1->True},{1->True,-1->True,2->{Thick,Darker[Blue]}}}]&/@((Prepend[Transpose[Zs[[activeZs]]],labels][[All,#]])&/@Prepend[Partition[-Reverse[Range[2Min[{If[ell===0,7,ell],7}]]],2][[1;;If[ell===0,-1,Min[{ell,7}]]]],Range[n]]))]
(*            showTwistors[L] shows the first Length[Zs]-14 twistors, plus those for (A1 B1)...(AL BL) *)
showTwistors[ell_:0]:=showTwistors[ell,Length[Zs]-14];


(*         preload 10-point kinematics (valid through 7 loops) upon loading   *)
referenceZs[10]



(*   Evaluation of symbolic expressions              *)
evaluate[exprn_,hatRules_:{},loopPerm_:Range[7]]:=Block[{wExprn,loopLabelRules=Join[{X1->-6,X2->-5},Thread[Rule[(Join@@Partition[{A,B,C,D,E,F,G,H},2][[DeleteDuplicates[Join[Select[loopPerm,#<5&],Range[4]]]]]),-Reverse[Range[7,14]]]],Thread[Rule[(Join@@loopLabels[7][[DeleteDuplicates[Join[loopPerm,Range[7]]]]]),-Reverse[Range[14]]]]]},ClearAll[ab,cap,power,bow,Li,log];wExprn=ReleaseHold[exprn];If[MatchQ[wExprn,{{{__},{__Rule}}..}|{{_,{__Rule}}..}|{{_,{}}..}],wExprn=#1//.#2&@@@wExprn];(If[Count[wExprn,R[___],{0,\[Infinity]}]>0,wExprn=fromRform[][wExprn];];bow[ab_List][one_,a_List,end_List]:=bowTie[ab][one,a,end];wExprn=wExprn;wExprn=(wExprn//.hatRules);ab[x___,dif[q_,r_],y___]:=ab[x,dif[q,r],y]=ab[x,Sequence@@q,y]-ab[x,Sequence@@r,y];ab[x___,cap[y_,z_,q___],w___]:=ab[x,cap[y,z,q],w]=If[Length[Join[y,z]]==5,(ab[x,#,w]&/@y) . ((ab@@@RotateLeft[Partition[Join[y,z],4,1,1]][[1;;Length[y]]])),Total[(((ab[x,#1,#2,w]ab@@Prepend[z,#3]))&@@@Partition[y,3,1,1])]];ab[x___,shift[y_,z_],w___]:=ab[x,shift[y,z],w]=ab[x,y[[1]],w]+z ab[x,y[[2]],w];ab[x__]:=ab[x]=Det[Zs[[({x}/.loopLabelRules)]]];Li[x_]:=Li[x]=PolyLog[2,x];log[x_]:=log[x]=Log[x];wExprn=wExprn;wExprn=((wExprn/.power[x_,1/2]:>power[Simplify[x],1/2])//.{power[power[x_,2],1/2]:>x}//.{power[power[x_,2]/power[y_,2],1/2]:>x/y});power[x_,y_]:=Power[x,y];wExprn=wExprn;ClearAll[ab,cap,bow,Li,power,log];wExprn)];SetAttributes[evaluate,HoldFirst];
evaluateSym[ell_Integer][exprn_,rules_:{}]:=If[Head[#[[1]]]===List,Join@@#,#]&@Transpose[(evaluate[exprn,rules,#]&/@Permutations[Range[ell]])];

evaluateCmpt[minorList_List:{}][exprn_]:=Block[{loop=Length[Select[Reverse[loopLabels[7][[All,1]]],Count[exprn,#,{0,\[Infinity]}]>0&]],minors,eval,k},eval=evaluateSym[loop][exprn];If[Not[Head[eval[[1]]]===List],Total[eval],If[eval[[1,2]]==={},Total[eval[[All,1]]],(k=Length[eval[[1,2]]];minors=Which[minorList==={},(-Range[k])&/@Range[4],Length[minorList]==1&&Head[minorList[[1]]]===Integer,PadRight[#,k,-1]&/@(minorList&/@Range[4]),True,(PadRight[#,k,-1]&/@PadRight[minorList,4,minorList[[{-1}]]])];Total[#1*Product[Det[#2[[All,j]]],{j,minors}]&@@@eval])]]];



==> anc/loops_from_cuts_demonstrations.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    300067,       7104]
NotebookOptionsPosition[    286956,       6874]
NotebookOutlinePosition[    288711,       6921]
CellTagsIndexPosition[    288668,       6918]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 StyleBox["Demonstration notebook for:",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox["\n    \[OpenCurlyDoubleQuote]",
  FontSize->18],
 StyleBox["Loops from Cuts",
  FontSize->18,
  FontSlant->"Italic"],
 StyleBox["\[CloseCurlyDoubleQuote]\n        by Jacob Bourjaily and Simon \
Caron-Huot \n             [arXiv:2305.nnnnn].",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.777388930572353*^9, 3.777388995324181*^9}, {
   3.783298190216969*^9, 3.783298193661957*^9}, 3.783298229414597*^9, {
   3.831287874657819*^9, 3.831287874842313*^9}, {3.847277092027956*^9, 
   3.8472771183377447`*^9}, {3.847277349815187*^9, 3.847277351845467*^9}, {
   3.888241413451066*^9, 3.888241426999673*^9}, {3.892035316765321*^9, 
   3.892035317318022*^9}},ExpressionUUID->"a578aaa6-c48b-4f9c-96a3-\
f04ec871a1d8"],

Cell[TextData[{
 StyleBox["This notebook ",
  FontSize->18],
 StyleBox["demonstrates",
  FontSize->18,
  FontSlant->"Italic"],
 StyleBox[" and (lightly) documents an implementation of the all-loop \
recursion formula described. ",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.777388999895351*^9, 3.77738911488581*^9}, {
   3.777389601311026*^9, 3.7773896304124393`*^9}, {3.777400251265772*^9, 
   3.777400251597776*^9}, {3.7832981709911757`*^9, 3.7832981976401873`*^9}, {
   3.8312878726927357`*^9, 3.8312878823546667`*^9}, {3.8472771272845497`*^9, 
   3.8472772521282997`*^9}, {3.8472773680906687`*^9, 3.847277382299172*^9}, 
   3.8472820537515697`*^9, {3.88824143848314*^9, 3.888241518689335*^9}, {
   3.888244297206019*^9, 
   3.888244298575382*^9}},ExpressionUUID->"ed6f1353-a523-4521-8c84-\
0b3a1ffe2132"],

Cell[CellGroupData[{

Cell["Loading the raw data and useful tools", "Section",
 CellChangeTimes->{{3.8472772538298473`*^9, 
  3.847277263082405*^9}},ExpressionUUID->"be6ea082-263c-4d39-9f97-\
4f3419021b1d"],

Cell[TextData[{
 StyleBox["This notebook should be placed in the same directory as the \
codebase:\n",
  FontSize->18,
  FontSlant->"Italic"],
 StyleBox["all_loop_amplitudes.m",
  FontSize->18,
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.888244302298161*^9, 
  3.888244308206523*^9}},ExpressionUUID->"2d068d26-925d-4f32-a4b5-\
70cfbac334fa"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], "\n", 
 RowBox[{"<<", "all_loop_amplitudes.m"}]}], "Code",
 CellChangeTimes->{{3.8472772652021513`*^9, 3.847277275087122*^9}, {
  3.847277389572853*^9, 3.8472773931634502`*^9}, {3.888241523020165*^9, 
  3.888241526924055*^9}},
 CellLabel->
  "In[160]:=",ExpressionUUID->"782eafc2-f47d-4b48-8913-bd47d8291a1d"],

Cell[BoxData[
 PanelBox[
  TagBox[GridBox[{
     {
      PanelBox[
       GraphicsBox[
        {GrayLevel[0], AbsoluteThickness[3.5], CapForm["Round"], 
         LineBox[{{0, 1}, {0.8, 0.8}}], LineBox[{{0, -1}, {0.8, -0.8}}], 
         LineBox[{{0, 1}, {-0.8, 0.8}}], LineBox[{{0, -1}, {-0.8, -0.8}}], 
         BezierCurveBox[{{0, 1}, {-1.75, 0}, {0, -1}}], 
         BezierCurveBox[{{0, 1}, {-0.85, 0}, {0, -1}}], 
         BezierCurveBox[{{0, 1}, {0.85, 0}, {0, -1}}], 
         BezierCurveBox[{{0, 1}, {1.75, 0}, {0, -1}}], 
         {RGBColor[
           NCache[
            Rational[235, 243], 0.9670781893004116], 
           NCache[
            Rational[235, 243], 0.9670781893004116], 
           NCache[
            Rational[1199, 1215], 0.9868312757201646]], 
          RectangleBox[{-1, -0.25}, {1, 0.25}]}, 
         {GrayLevel[0], InsetBox[
           StyleBox["\<\"1\"\>",
            StripOnInput->False,
            FontFamily->"Times",
            FontSize->25], {-0.89, 0.75}], InsetBox[
           StyleBox[
            RowBox[{"j", "-", "1"}],
            StripOnInput->False,
            FontFamily->"Times",
            FontSize->25], {1.19, 0.75}], InsetBox[
           StyleBox["j",
            StripOnInput->False,
            FontFamily->"Times",
            FontSize->25], {0.97, -0.75}], InsetBox[
           StyleBox[
            OverscriptBox["\<\"n\"\>", "^"],
            StripOnInput->False,
            FontFamily->"Times",
            FontSize->25,
            FontSlant->Italic], {-0.92, -0.75}], InsetBox[
           StyleBox["\<\"...\"\>",
            StripOnInput->False,
            FontFamily->"Times",
            FontSize->40], {0, 0.1}], InsetBox[
           StyleBox[
            
            OverscriptBox["\<\" \\!\\(\\*SubscriptBox[\\(\[ScriptL]\\), \
\\(1\\)]\\)\"\>", "^"],
            StripOnInput->False,
            FontFamily->"Times",
            FontSize->30], {-0.85, -0.0205}], InsetBox[
           StyleBox[
            
            OverscriptBox["\<\" \\!\\(\\*SubscriptBox[\\(\[ScriptL]\\), \
\\(2\\)]\\)\"\>", "^"],
            StripOnInput->False,
            FontFamily->"Times",
            FontSize->30], {-0.375, -0.0205}], InsetBox[
           StyleBox[
            
            OverscriptBox["\<\" \\!\\(\\*SubscriptBox[\\(\[ScriptL]\\), \
\\(L\\)]\\)\"\>", "^"],
            StripOnInput->False,
            FontFamily->"Times",
            FontSize->30], {0.405, -0.0205}], InsetBox[
           StyleBox[
            OverscriptBox[
             StyleBox["\<\"J \"\>",
              StripOnInput->False,
              FontSlant->Italic], "^"],
            StripOnInput->False,
            FontFamily->"Times",
            FontSize->30], {0.895, -0.045}], 
          {AbsoluteThickness[7], CircleBox[{0, 1}, 0.425], 
           CircleBox[{0, -1}, 0.425], 
           {RGBColor[
             NCache[
              Rational[46, 51], 0.9019607843137255], 
             NCache[
              Rational[46, 51], 0.9019607843137255], 
             NCache[
              Rational[46, 51], 0.9019607843137255]], DiskBox[{0, 1}, 0.425], 
            DiskBox[{0, -1}, 0.425]}}}},
        AspectRatio->Automatic,
        Background->RGBColor[
          Rational[235, 243], 
          Rational[235, 243], 
          Rational[1199, 1215]],
        ImageSize->250,
        PlotRange->{{-1.5, 1.5}, {-1.5, 1.5}}],
       Background->GrayLevel[1],
       FrameMargins->8]},
     {
      TemplateBox[{
        StyleBox[
        "\"Loops from Cuts\"", FontFamily -> "Times", FontSize -> 18, 
         StripOnInput -> False]},
       "RowDefault"]},
     {
      TemplateBox[{
        StyleBox[
        "\"(All Loop Amplitudes of Planar sYM)\"", FontFamily -> "Times", 
         FontSize -> 18, StripOnInput -> False]},
       "RowDefault"]},
     {
      TemplateBox[{
        StyleBox[
        "\"J. Bourjaily and S. Caron-Huot, 2023\"", FontFamily -> "Times", 
         FontSize -> 16, StripOnInput -> False]},
       "RowDefault"]}
    },
    DefaultBaseStyle->"Column",
    GridBoxAlignment->{"Columns" -> {{Center}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Column"],
  Background->RGBColor[
    Rational[3, 4], 
    Rational[3, 4], 
    Rational[9, 10]],
  FrameMargins->{{15, 15}, {0, 
     Rational[25, 2]}}]], "Print",
 CellChangeTimes->{{3.888244259366465*^9, 3.888244289913144*^9}, 
   3.888245162082162*^9, 3.888245312401018*^9, 3.8882454217718763`*^9, 
   3.888245452124879*^9, 3.888245506450779*^9, 3.88824832319447*^9, 
   3.8891907102367287`*^9, 3.889968061882497*^9, 3.892032864990233*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"2a1a11ef-4adc-4e35-bbd2-ab44f1e9c81e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Basic Functionality", "Section",
 CellChangeTimes->{{3.888244319071753*^9, 
  3.8882443222149076`*^9}},ExpressionUUID->"6939acf2-08fc-4e73-9b0a-\
90447884d1e6"],

Cell[CellGroupData[{

Cell["Symbolic objects and definitions", "Subsection",
 CellChangeTimes->{{3.888244804606336*^9, 
  3.8882448646297903`*^9}},ExpressionUUID->"42d90c6d-0e15-47f5-8719-\
689afdb31f31"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["preAmp[n_,k_,ell_] ",
  FontWeight->"Bold"],
 "and ",
 StyleBox["preAmpRandom[n_,k_,ell_]",
  FontWeight->"Bold"]
}], "Subsubsection",
 CellChangeTimes->{{3.888245065236722*^9, 3.8882450952831163`*^9}, {
  3.888245739966091*^9, 
  3.888245750761963*^9}},ExpressionUUID->"dfbd4355-083a-4480-a448-\
5bd066cceb73"],

Cell[TextData[{
 "The sum of terms appearing in the all-loop recursion for the ",
 StyleBox["n",
  FontWeight->"Bold"],
 StyleBox["-point ",
  FontWeight->"Plain"],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["N", "k"], TraditionalForm]],ExpressionUUID->
  "28eef33e-1338-453b-8b63-1f19749f1cb2"],
 "MHV L-loop amplitude integrand\[LineSeparator]       ",
 StyleBox["before \[Eta]-integrals are taken for integral loop momenta",
  FontWeight->"Bold",
  FontSlant->"Italic"]
}], "Text",
 CellChangeTimes->{{3.8882451794728727`*^9, 3.888245207596837*^9}, {
  3.888245837720839*^9, 
  3.888245868538941*^9}},ExpressionUUID->"e1e99804-a8d7-457e-b34f-\
4556b6a52b88"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"testPreAmp", "=", 
   RowBox[{"timed", "[", 
    RowBox[{"preAmp", "[", 
     RowBox[{"6", ",", "1", ",", "3"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "testPreAmp", "]"}]}], "Input",
 CellChangeTimes->{{3.888245216689612*^9, 3.888245260552693*^9}, {
  3.888245452850141*^9, 3.88824548572651*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"53753c9c-cc85-4b85-b124-9d0af7e237e8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   Evaluation of the function\"\>", "\[InvisibleSpace]", 
   TemplateBox[{"\" \"", 
     StyleBox["preAmp", Bold, StripOnInput -> False]},
    "RowDefault"], "\[InvisibleSpace]", "\<\" required \"\>", 
   "\[InvisibleSpace]", 
   TemplateBox[{", ", "\", \"", 
     TemplateBox[{"1", "\" seconds\""}, "RowDefault"], 
     TemplateBox[{"384", "\" ms\""}, "RowDefault"]},
    "RowWithSeparators"], "\[InvisibleSpace]", "\<\" to complete.\"\>"}],
  SequenceForm["   Evaluation of the function", 
   Row[{" ", 
     Style[$CellContext`preAmp, Bold]}], " required ", 
   Row[{
     Row[{1, " seconds"}, ""], 
     Row[{384, " ms"}, ""]}, ", "], " to complete."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.888245242159541*^9, 3.888245277489498*^9}, 
   3.888245332917882*^9, {3.88824544294214*^9, 3.888245507287045*^9}, 
   3.889190725725934*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"74fd2b0a-c161-4be1-b6fe-4bf48174d5fa"],

Cell[BoxData["3960"], "Output",
 CellChangeTimes->{{3.888245249266824*^9, 3.888245277494417*^9}, 
   3.888245332928588*^9, {3.8882454429633017`*^9, 3.888245507290855*^9}, 
   3.8891907257342997`*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"39da5c91-e0a8-4705-b049-e2ec961344bc"]
}, Open  ]],

Cell[TextData[{
 "The terms generated by ",
 StyleBox["preAmp",
  FontWeight->"Bold"],
 StyleBox[" are of the form\n{(Product of R-invariants and Bridge factors),(",
  
  FontWeight->"Plain"],
 StyleBox["Rules",
  FontWeight->"Bold"],
 StyleBox[" for hatted-variables),(",
  FontWeight->"Plain"],
 StyleBox["List",
  FontWeight->"Bold"],
 StyleBox[" of hatted variables whose \[Eta]\[CloseCurlyQuote]s must be \
integrated-out)}",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{3.888245493600122*^9, 
  3.888245594279503*^9}},ExpressionUUID->"b24ed341-066a-4cde-942a-\
815345634d08"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nice", "[", 
  RowBox[{"randomElement", "[", "testPreAmp", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.888245461109*^9, 3.888245478195595*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"de5df5fb-71e5-41c8-8082-5df28017b477"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"R", "[", 
     RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "6"}], "]"}], " ", 
    RowBox[{"R", "[", 
     RowBox[{
      TemplateBox[{"\"(\"", "5", 
        TemplateBox[{
         "\"(\"", "6", "5", "\")\"", "\"\[Intersection]\"", "\"(\"", "3", "2",
           "1", "\")\""}, "RowDefault"], 
        TemplateBox[{
         "\"(\"", "2", "3", "\")\"", "\"\[Intersection]\"", "\"(\"", "6", "5",
           "1", "\")\""}, "RowDefault"], "\")\"", "\"\[Intersection]\"", 
        TemplateBox[{"\"(\"", 
          StyleBox[
           SubscriptBox["\[ScriptL]", 
            StyleBox[
            "1", Magnification -> 1.25 Inherited, StripOnInput -> False]], 
           FontFamily -> "Times", StripOnInput -> False], "\")\""}, 
         "RowDefault"]},
       "RowDefault"], ",", 
      OverscriptBox[
       SubscriptBox["\<\"\[ScriptL]\"\>", "3"], "^"], ",", 
      TemplateBox[{"\"(\"", "4", "5", "\")\"", "\"\[Intersection]\"", "\"(\"", 
        TemplateBox[{"\"(\"", 
          StyleBox[
           SubscriptBox["\[ScriptL]", 
            StyleBox[
            "3", Magnification -> 1.25 Inherited, StripOnInput -> False]], 
           FontFamily -> "Times", StripOnInput -> False], "\")\""}, 
         "RowDefault"], 
        OverscriptBox[
         SubscriptBox["\"\[ScriptL]\"", "2"], "^"], "\")\""},
       "RowDefault"], ",", "5", ",", 
      TemplateBox[{"\"(\"", "5", 
        TemplateBox[{
         "\"(\"", "6", "5", "\")\"", "\"\[Intersection]\"", "\"(\"", "3", "2",
           "1", "\")\""}, "RowDefault"], "\")\"", "\"\[Intersection]\"", 
        "\"(\"", 
        TemplateBox[{"\"(\"", 
          StyleBox[
           SubscriptBox["\[ScriptL]", 
            StyleBox[
            "1", Magnification -> 1.25 Inherited, StripOnInput -> False]], 
           FontFamily -> "Times", StripOnInput -> False], "\")\""}, 
         "RowDefault"], 
        TemplateBox[{
         "\"(\"", "2", "3", "\")\"", "\"\[Intersection]\"", "\"(\"", "6", "5",
           "1", "\")\""}, "RowDefault"], "\")\""},
       "RowDefault"]}], "]"}], " ", 
    RowBox[{"R", "[", 
     RowBox[{
      TemplateBox[{
       "\"(\"", "2", "3", "\")\"", "\"\[Intersection]\"", "\"(\"", "6", "5", 
        "1", "\")\""},
       "RowDefault"], ",", "4", ",", 
      TemplateBox[{"\"(\"", "4", "5", "\")\"", "\"\[Intersection]\"", "\"(\"", 
        TemplateBox[{"\"(\"", 
          StyleBox[
           SubscriptBox["\[ScriptL]", 
            StyleBox[
            "3", Magnification -> 1.25 Inherited, StripOnInput -> False]], 
           FontFamily -> "Times", StripOnInput -> False], "\")\""}, 
         "RowDefault"], 
        OverscriptBox[
         SubscriptBox["\"\[ScriptL]\"", "2"], "^"], "\")\""},
       "RowDefault"], ",", 
      OverscriptBox[
       SubscriptBox["\<\"\[ScriptL]\"\>", "2"], "^"], ",", 
      TemplateBox[{"\"(\"", "5", 
        TemplateBox[{
         "\"(\"", "6", "5", "\")\"", "\"\[Intersection]\"", "\"(\"", "3", "2",
           "1", "\")\""}, "RowDefault"], 
        TemplateBox[{
         "\"(\"", "2", "3", "\")\"", "\"\[Intersection]\"", "\"(\"", "6", "5",
           "1", "\")\""}, "RowDefault"], "\")\"", "\"\[Intersection]\"", 
        TemplateBox[{"\"(\"", 
          StyleBox[
           SubscriptBox["\[ScriptL]", 
            StyleBox[
            "1", Magnification -> 1.25 Inherited, StripOnInput -> False]], 
           FontFamily -> "Times", StripOnInput -> False], "\")\""}, 
         "RowDefault"]},
       "RowDefault"]}], "]"}], " ", 
    TemplateBox[{
      StyleBox[
       SubscriptBox["\"B\"", 
        StyleBox["3", Magnification -> 1.3 Inherited, StripOnInput -> False]],
        FontFamily -> "Times", FontSize -> 14, StripOnInput -> False], 
      StyleBox[
       StyleBox[
       "\"[\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
       FontFamily -> "Times", FontSize -> 14, StripOnInput -> False], 
      StyleBox[
       TemplateBox[{
        "\"(\"", "2", "3", "\")\"", "\"\[Intersection]\"", "\"(\"", "6", "5", 
         "1", "\")\""}, "RowDefault"], FontFamily -> "Times", FontSize -> 14, 
       StripOnInput -> False], 
      StyleBox[
      "\",{\"", FontFamily -> "Times", FontSize -> 14, StripOnInput -> False], 
      StyleBox[
      "4", FontFamily -> "Times", FontSize -> 14, StripOnInput -> False], 
      StyleBox[
      "\", \"", FontFamily -> "Times", FontSize -> 14, StripOnInput -> False], 
      StyleBox[
      "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> False], 
      StyleBox[
      "\"},{\"", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
       False], 
      StyleBox[
      "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> False], 
      StyleBox[
      "\", \"", FontFamily -> "Times", FontSize -> 14, StripOnInput -> False], 
      StyleBox[
       TemplateBox[{
        "\"(\"", "6", "5", "\")\"", "\"\[Intersection]\"", "\"(\"", "3", "2", 
         "1", "\")\""}, "RowDefault"], FontFamily -> "Times", FontSize -> 14, 
       StripOnInput -> False], 
      StyleBox[
      "\"}\"", FontFamily -> "Times", FontSize -> 14, StripOnInput -> False], 
      
      StyleBox[
       StyleBox[
       "\"]\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
       FontFamily -> "Times", FontSize -> 14, StripOnInput -> False]},
     "RowDefault"]}], ",", 
   TagBox[
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         TagBox[GridBox[{
            {
             TemplateBox[{
               OverscriptBox[
                SubscriptBox["\"\[ScriptL]\"", "1"], "^"], "\"\[Rule]\"", 
               TemplateBox[{"\"(\"", "5", 
                 
                 TemplateBox[{
                  "\"(\"", "6", "5", "\")\"", "\"\[Intersection]\"", "\"(\"", 
                   "3", "2", "1", "\")\""}, "RowDefault"], 
                 
                 TemplateBox[{
                  "\"(\"", "2", "3", "\")\"", "\"\[Intersection]\"", "\"(\"", 
                   "6", "5", "1", "\")\""}, "RowDefault"], "\")\"", 
                 "\"\[Intersection]\"", 
                 TemplateBox[{"\"(\"", 
                   StyleBox[
                    SubscriptBox["\[ScriptL]", 
                    StyleBox[
                    "1", Magnification -> 1.25 Inherited, StripOnInput -> 
                    False]], FontFamily -> "Times", StripOnInput -> False], 
                   "\")\""}, "RowDefault"]}, "RowDefault"]},
              "Row",
              DisplayFunction->(PaneBox[
                RowBox[{
                  TemplateSlotSequence[1, "\[InvisibleSpace]"]}], Alignment -> 
                Center]& ),
              InterpretationFunction->(RowBox[{"Row", "[", 
                 RowBox[{
                   RowBox[{"{", 
                    TemplateSlotSequence[1, ","], "}"}], ",", 
                   RowBox[{"Alignment", "\[Rule]", "Center"}]}], "]"}]& )]},
            {
             TemplateBox[{
               OverscriptBox[
                SubscriptBox["\"\[ScriptL]\"", "2"], "^"], "\"\[Rule]\"", 
               TemplateBox[{
                 TemplateBox[{"\"(\"", 
                   StyleBox[
                    SubscriptBox["\[ScriptL]", 
                    StyleBox[
                    "2", Magnification -> 1.25 Inherited, StripOnInput -> 
                    False]], FontFamily -> "Times", StripOnInput -> False], 
                   "\")\""}, "RowDefault"], "\"\[Intersection]\"", "\"(\"", 
                 TemplateBox[{"\"(\"", 
                   StyleBox[
                    SubscriptBox["\[ScriptL]", 
                    StyleBox[
                    "1", Magnification -> 1.25 Inherited, StripOnInput -> 
                    False]], FontFamily -> "Times", StripOnInput -> False], 
                   "\")\""}, "RowDefault"], 
                 
                 TemplateBox[{
                  "\"(\"", "2", "3", "\")\"", "\"\[Intersection]\"", "\"(\"", 
                   "6", "5", "1", "\")\""}, "RowDefault"], "\")\""}, 
                "RowDefault"]},
              "Row",
              DisplayFunction->(PaneBox[
                RowBox[{
                  TemplateSlotSequence[1, "\[InvisibleSpace]"]}], Alignment -> 
                Center]& ),
              InterpretationFunction->(RowBox[{"Row", "[", 
                 RowBox[{
                   RowBox[{"{", 
                    TemplateSlotSequence[1, ","], "}"}], ",", 
                   RowBox[{"Alignment", "\[Rule]", "Center"}]}], "]"}]& )]},
            {
             TemplateBox[{
               OverscriptBox[
                SubscriptBox["\"\[ScriptL]\"", "3"], "^"], "\"\[Rule]\"", 
               TemplateBox[{
                 TemplateBox[{"\"(\"", 
                   StyleBox[
                    SubscriptBox["\[ScriptL]", 
                    StyleBox[
                    "3", Magnification -> 1.25 Inherited, StripOnInput -> 
                    False]], FontFamily -> "Times", StripOnInput -> False], 
                   "\")\""}, "RowDefault"], "\"\[Intersection]\"", "\"(\"", 
                 TemplateBox[{"\"(\"", 
                   StyleBox[
                    SubscriptBox["\[ScriptL]", 
                    StyleBox[
                    "2", Magnification -> 1.25 Inherited, StripOnInput -> 
                    False]], FontFamily -> "Times", StripOnInput -> False], 
                   "\")\""}, "RowDefault"], 
                 OverscriptBox[
                  SubscriptBox["\"\[ScriptL]\"", "1"], "^"], "\")\""}, 
                "RowDefault"]},
              "Row",
              DisplayFunction->(PaneBox[
                RowBox[{
                  TemplateSlotSequence[1, "\[InvisibleSpace]"]}], Alignment -> 
                Center]& ),
              InterpretationFunction->(RowBox[{"Row", "[", 
                 RowBox[{
                   RowBox[{"{", 
                    TemplateSlotSequence[1, ","], "}"}], ",", 
                   RowBox[{"Alignment", "\[Rule]", "Center"}]}], "]"}]& )]}
           },
           AutoDelete->False,
           GridBoxAlignment->{"Columns" -> {{Left}}},
           
           GridBoxItemSize->{
            "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
          "Grid"]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   RowBox[{"{", 
    RowBox[{
     OverscriptBox[
      SubscriptBox["\<\"\[ScriptL]\"\>", "2"], "^"], ",", 
     OverscriptBox[
      SubscriptBox["\<\"\[ScriptL]\"\>", "3"], "^"]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8882454784971247`*^9, 3.888245487051771*^9}, {
  3.888245600293063*^9, 3.888245609206292*^9}},
 CellLabel->"Out[8]=",ExpressionUUID->"9a072130-fdca-4026-ba34-0a5f3bfe75aa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nice", "[", 
  RowBox[{
   RowBox[{"bowTieSymbolic", "[", 
    RowBox[{"loopLabels", "[", "4", "]"}], "]"}], "[", 
   RowBox[{"1", ",", 
    RowBox[{"{", 
     RowBox[{"\"\<j-1\>\"", ",", "j"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\"\<n-1\>\"", ",", "\"\<n\>\""}], "}"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.888245626111288*^9, 3.888245689810153*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"3171bdf1-a126-460e-b63c-49d6aca8ce97"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox[
      TemplateBox[{
        StyleBox[
        "\"\[LeftAngleBracket]\"", FontFamily -> "Times", FontSize -> 14, 
         StripOnInput -> False], 
        StyleBox[
         OverscriptBox[
          SubscriptBox["\"\[ScriptL]\"", "1"], "^"], FontFamily -> "Times", 
         FontSize -> 14, StripOnInput -> False], 
        StyleBox[
         OverscriptBox[
          SubscriptBox["\"\[ScriptL]\"", "2"], "^"], FontFamily -> "Times", 
         FontSize -> 14, StripOnInput -> False], 
        StyleBox[
         OverscriptBox[
          SubscriptBox["\"\[ScriptL]\"", "3"], "^"], FontFamily -> "Times", 
         FontSize -> 14, StripOnInput -> False], 
        StyleBox[
         OverscriptBox[
          SubscriptBox["\"\[ScriptL]\"", "4"], "^"], FontFamily -> "Times", 
         FontSize -> 14, StripOnInput -> False], 
        StyleBox[
        "\"\[RightAngleBracket]\"", FontFamily -> "Times", FontSize -> 14, 
         StripOnInput -> False]},
       "RowDefault"], "2"], " ", 
     SuperscriptBox[
      TemplateBox[{
        StyleBox[
        "\"\[LeftAngleBracket]\"", FontFamily -> "Times", FontSize -> 14, 
         StripOnInput -> False], 
        StyleBox[
         OverscriptBox[
          SubscriptBox["\"\[ScriptL]\"", "2"], "^"], FontFamily -> "Times", 
         FontSize -> 14, StripOnInput -> False], 
        StyleBox[
        "\"n-1\"", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
         False], 
        StyleBox[
        "\"n\"", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
         False], 
        StyleBox[
        "1", FontFamily -> "Times", FontSize -> 14, StripOnInput -> False], 
        StyleBox[
        "\"\[RightAngleBracket]\"", FontFamily -> "Times", FontSize -> 14, 
         StripOnInput -> False]},
       "RowDefault"], "2"], " ", 
     SuperscriptBox[
      TemplateBox[{
        StyleBox[
        "\"\[LeftAngleBracket]\"", FontFamily -> "Times", FontSize -> 14, 
         StripOnInput -> False], 
        StyleBox[
         OverscriptBox[
          SubscriptBox["\"\[ScriptL]\"", "3"], "^"], FontFamily -> "Times", 
         FontSize -> 14, StripOnInput -> False], 
        StyleBox[
         OverscriptBox[
          SubscriptBox["\"\[ScriptL]\"", "4"], "^"], FontFamily -> "Times", 
         FontSize -> 14, StripOnInput -> False], 
        StyleBox[
        "\"j-1\"", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
         False], 
        StyleBox[
        "j", FontFamily -> "Times", FontSize -> 14, StripOnInput -> False], 
        StyleBox[
        "\"\[RightAngleBracket]\"", FontFamily -> "Times", FontSize -> 14, 
         StripOnInput -> False]},
       "RowDefault"], "2"]}], 
    RowBox[{
     TemplateBox[{
       StyleBox[
       "\"\[LeftAngleBracket]\"", FontFamily -> "Times", FontSize -> 14, 
        StripOnInput -> False], 
       StyleBox[
        TemplateBox[{"\"(\"", 
          StyleBox[
           SubscriptBox["\[ScriptL]", 
            StyleBox[
            "1", Magnification -> 1.25 Inherited, StripOnInput -> False]], 
           FontFamily -> "Times", StripOnInput -> False], "\")\""}, 
         "RowDefault"], FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
        False], 
       StyleBox[
        TemplateBox[{"\"(\"", 
          StyleBox[
           SubscriptBox["\[ScriptL]", 
            StyleBox[
            "2", Magnification -> 1.25 Inherited, StripOnInput -> False]], 
           FontFamily -> "Times", StripOnInput -> False], "\")\""}, 
         "RowDefault"], FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
        False], 
       StyleBox[
       "\"\[RightAngleBracket]\"", FontFamily -> "Times", FontSize -> 14, 
        StripOnInput -> False]},
      "RowDefault"], " ", 
     TemplateBox[{
       StyleBox[
       "\"\[LeftAngleBracket]\"", FontFamily -> "Times", FontSize -> 14, 
        StripOnInput -> False], 
       StyleBox[
        TemplateBox[{"\"(\"", 
          StyleBox[
           SubscriptBox["\[ScriptL]", 
            StyleBox[
            "2", Magnification -> 1.25 Inherited, StripOnInput -> False]], 
           FontFamily -> "Times", StripOnInput -> False], "\")\""}, 
         "RowDefault"], FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
        False], 
       StyleBox[
        TemplateBox[{"\"(\"", 
          StyleBox[
           SubscriptBox["\[ScriptL]", 
            StyleBox[
            "3", Magnification -> 1.25 Inherited, StripOnInput -> False]], 
           FontFamily -> "Times", StripOnInput -> False], "\")\""}, 
         "RowDefault"], FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
        False], 
       StyleBox[
       "\"\[RightAngleBracket]\"", FontFamily -> "Times", FontSize -> 14, 
        StripOnInput -> False]},
      "RowDefault"], " ", 
     TemplateBox[{
       StyleBox[
       "\"\[LeftAngleBracket]\"", FontFamily -> "Times", FontSize -> 14, 
        StripOnInput -> False], 
       StyleBox[
        TemplateBox[{"\"(\"", 
          StyleBox[
           SubscriptBox["\[ScriptL]", 
            StyleBox[
            "3", Magnification -> 1.25 Inherited, StripOnInput -> False]], 
           FontFamily -> "Times", StripOnInput -> False], "\")\""}, 
         "RowDefault"], FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
        False], 
       StyleBox[
        TemplateBox[{"\"(\"", 
          StyleBox[
           SubscriptBox["\[ScriptL]", 
            StyleBox[
            "4", Magnification -> 1.25 Inherited, StripOnInput -> False]], 
           FontFamily -> "Times", StripOnInput -> False], "\")\""}, 
         "RowDefault"], FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
        False], 
       StyleBox[
       "\"\[RightAngleBracket]\"", FontFamily -> "Times", FontSize -> 14, 
        StripOnInput -> False]},
      "RowDefault"], " ", 
     TemplateBox[{
       StyleBox[
       "\"\[LeftAngleBracket]\"", FontFamily -> "Times", FontSize -> 14, 
        StripOnInput -> False], 
       StyleBox[
        TemplateBox[{"\"(\"", 
          StyleBox[
           SubscriptBox["\[ScriptL]", 
            StyleBox[
            "1", Magnification -> 1.25 Inherited, StripOnInput -> False]], 
           FontFamily -> "Times", StripOnInput -> False], "\")\""}, 
         "RowDefault"], FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
        False], 
       StyleBox[
       "1", FontFamily -> "Times", FontSize -> 14, StripOnInput -> False], 
       StyleBox[
       "\"n-1\"", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
        False], 
       StyleBox[
       "\"\[RightAngleBracket]\"", FontFamily -> "Times", FontSize -> 14, 
        StripOnInput -> False]},
      "RowDefault"], " ", 
     TemplateBox[{
       StyleBox[
       "\"\[LeftAngleBracket]\"", FontFamily -> "Times", FontSize -> 14, 
        StripOnInput -> False], 
       StyleBox[
        TemplateBox[{"\"(\"", 
          StyleBox[
           SubscriptBox["\[ScriptL]", 
            StyleBox[
            "1", Magnification -> 1.25 Inherited, StripOnInput -> False]], 
           FontFamily -> "Times", StripOnInput -> False], "\")\""}, 
         "RowDefault"], FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
        False], 
       StyleBox[
       "\"n\"", FontFamily -> "Times", FontSize -> 14, StripOnInput -> False], 
       StyleBox[
       "1", FontFamily -> "Times", FontSize -> 14, StripOnInput -> False], 
       StyleBox[
       "\"\[RightAngleBracket]\"", FontFamily -> "Times", FontSize -> 14, 
        StripOnInput -> False]},
      "RowDefault"], " ", 
     TemplateBox[{
       StyleBox[
       "\"\[LeftAngleBracket]\"", FontFamily -> "Times", FontSize -> 14, 
        StripOnInput -> False], 
       StyleBox[
        TemplateBox[{"\"(\"", 
          StyleBox[
           SubscriptBox["\[ScriptL]", 
            StyleBox[
            "1", Magnification -> 1.25 Inherited, StripOnInput -> False]], 
           FontFamily -> "Times", StripOnInput -> False], "\")\""}, 
         "RowDefault"], FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
        False], 
       StyleBox[
       "\"n-1\"", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
        False], 
       StyleBox[
       "\"n\"", FontFamily -> "Times", FontSize -> 14, StripOnInput -> False], 
       StyleBox[
       "\"\[RightAngleBracket]\"", FontFamily -> "Times", FontSize -> 14, 
        StripOnInput -> False]},
      "RowDefault"], " ", 
     TemplateBox[{
       StyleBox[
       "\"\[LeftAngleBracket]\"", FontFamily -> "Times", FontSize -> 14, 
        StripOnInput -> False], 
       StyleBox[
        TemplateBox[{"\"(\"", 
          StyleBox[
           SubscriptBox["\[ScriptL]", 
            StyleBox[
            "4", Magnification -> 1.25 Inherited, StripOnInput -> False]], 
           FontFamily -> "Times", StripOnInput -> False], "\")\""}, 
         "RowDefault"], FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
        False], 
       StyleBox[
       "\"j-1\"", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
        False], 
       StyleBox[
       "j", FontFamily -> "Times", FontSize -> 14, StripOnInput -> False], 
       StyleBox[
       "\"\[RightAngleBracket]\"", FontFamily -> "Times", FontSize -> 14, 
        StripOnInput -> False]},
      "RowDefault"], " ", 
     TemplateBox[{
       StyleBox[
       "\"\[LeftAngleBracket]\"", FontFamily -> "Times", FontSize -> 14, 
        StripOnInput -> False], 
       StyleBox[
        TemplateBox[{"\"(\"", 
          StyleBox[
           SubscriptBox["\[ScriptL]", 
            StyleBox[
            "4", Magnification -> 1.25 Inherited, StripOnInput -> False]], 
           FontFamily -> "Times", StripOnInput -> False], "\")\""}, 
         "RowDefault"], FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
        False], 
       StyleBox[
       "j", FontFamily -> "Times", FontSize -> 14, StripOnInput -> False], 
       StyleBox[
        TemplateBox[{
          TemplateBox[{"\"(\"", 
            StyleBox[
             SubscriptBox["\[ScriptL]", 
              StyleBox[
              "3", Magnification -> 1.25 Inherited, StripOnInput -> False]], 
             FontFamily -> "Times", StripOnInput -> False], "\")\""}, 
           "RowDefault"], "\"\[Intersection]\"", "\"(\"", 
          TemplateBox[{"\"(\"", 
            StyleBox[
             SubscriptBox["\[ScriptL]", 
              StyleBox[
              "2", Magnification -> 1.25 Inherited, StripOnInput -> False]], 
             FontFamily -> "Times", StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          OverscriptBox[
           SubscriptBox["\"\[ScriptL]\"", "1"], "^"], "\")\""}, "RowDefault"],
         FontFamily -> "Times", FontSize -> 14, StripOnInput -> False], 
       StyleBox[
       "\"\[RightAngleBracket]\"", FontFamily -> "Times", FontSize -> 14, 
        StripOnInput -> False]},
      "RowDefault"], " ", 
     TemplateBox[{
       StyleBox[
       "\"\[LeftAngleBracket]\"", FontFamily -> "Times", FontSize -> 14, 
        StripOnInput -> False], 
       StyleBox[
        TemplateBox[{"\"(\"", 
          StyleBox[
           SubscriptBox["\[ScriptL]", 
            StyleBox[
            "4", Magnification -> 1.25 Inherited, StripOnInput -> False]], 
           FontFamily -> "Times", StripOnInput -> False], "\")\""}, 
         "RowDefault"], FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
        False], 
       StyleBox[
        TemplateBox[{
          TemplateBox[{"\"(\"", 
            StyleBox[
             SubscriptBox["\[ScriptL]", 
              StyleBox[
              "3", Magnification -> 1.25 Inherited, StripOnInput -> False]], 
             FontFamily -> "Times", StripOnInput -> False], "\")\""}, 
           "RowDefault"], "\"\[Intersection]\"", "\"(\"", 
          TemplateBox[{"\"(\"", 
            StyleBox[
             SubscriptBox["\[ScriptL]", 
              StyleBox[
              "2", Magnification -> 1.25 Inherited, StripOnInput -> False]], 
             FontFamily -> "Times", StripOnInput -> False], "\")\""}, 
           "RowDefault"], 
          OverscriptBox[
           SubscriptBox["\"\[ScriptL]\"", "1"], "^"], "\")\""}, "RowDefault"],
         FontFamily -> "Times", FontSize -> 14, StripOnInput -> False], 
       StyleBox[
       "\"j-1\"", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
        False], 
       StyleBox[
       "\"\[RightAngleBracket]\"", FontFamily -> "Times", FontSize -> 14, 
        StripOnInput -> False]},
      "RowDefault"]}]], ",", 
   TagBox[
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         TagBox[GridBox[{
            {
             TemplateBox[{
               OverscriptBox[
                SubscriptBox["\"\[ScriptL]\"", "0"], "^"], "\"\[Rule]\"", "1"},
              "Row",
              DisplayFunction->(PaneBox[
                RowBox[{
                  TemplateSlotSequence[1, "\[InvisibleSpace]"]}], Alignment -> 
                Center]& ),
              InterpretationFunction->(RowBox[{"Row", "[", 
                 RowBox[{
                   RowBox[{"{", 
                    TemplateSlotSequence[1, ","], "}"}], ",", 
                   RowBox[{"Alignment", "\[Rule]", "Center"}]}], "]"}]& )]},
            {
             TemplateBox[{
               RowBox[{"hat", "[", "\"n\"", "]"}], "\"\[Rule]\"", 
               
               TemplateBox[{
                "\"(\"", "\"n-1\"", "\"n\"", "\")\"", "\"\[Intersection]\"", 
                 "\"(\"", 
                 TemplateBox[{"\"(\"", 
                   StyleBox[
                    SubscriptBox["\[ScriptL]", 
                    StyleBox[
                    "1", Magnification -> 1.25 Inherited, StripOnInput -> 
                    False]], FontFamily -> "Times", StripOnInput -> False], 
                   "\")\""}, "RowDefault"], 
                 OverscriptBox[
                  SubscriptBox["\"\[ScriptL]\"", "0"], "^"], "\")\""}, 
                "RowDefault"]},
              "Row",
              DisplayFunction->(PaneBox[
                RowBox[{
                  TemplateSlotSequence[1, "\[InvisibleSpace]"]}], Alignment -> 
                Center]& ),
              InterpretationFunction->(RowBox[{"Row", "[", 
                 RowBox[{
                   RowBox[{"{", 
                    TemplateSlotSequence[1, ","], "}"}], ",", 
                   RowBox[{"Alignment", "\[Rule]", "Center"}]}], "]"}]& )]},
            {
             TemplateBox[{
               OverscriptBox[
                SubscriptBox["\"\[ScriptL]\"", "1"], "^"], "\"\[Rule]\"", 
               TemplateBox[{
                 TemplateBox[{"\"(\"", 
                   StyleBox[
                    SubscriptBox["\[ScriptL]", 
                    StyleBox[
                    "1", Magnification -> 1.25 Inherited, StripOnInput -> 
                    False]], FontFamily -> "Times", StripOnInput -> False], 
                   "\")\""}, "RowDefault"], "\"\[Intersection]\"", "\"(\"", 
                 "\"n-1\"", "\"n\"", "1", "\")\""}, "RowDefault"]},
              "Row",
              DisplayFunction->(PaneBox[
                RowBox[{
                  TemplateSlotSequence[1, "\[InvisibleSpace]"]}], Alignment -> 
                Center]& ),
              InterpretationFunction->(RowBox[{"Row", "[", 
                 RowBox[{
                   RowBox[{"{", 
                    TemplateSlotSequence[1, ","], "}"}], ",", 
                   RowBox[{"Alignment", "\[Rule]", "Center"}]}], "]"}]& )]},
            {
             TemplateBox[{
               OverscriptBox[
                SubscriptBox["\"\[ScriptL]\"", "2"], "^"], "\"\[Rule]\"", 
               TemplateBox[{
                 TemplateBox[{"\"(\"", 
                   StyleBox[
                    SubscriptBox["\[ScriptL]", 
                    StyleBox[
                    "2", Magnification -> 1.25 Inherited, StripOnInput -> 
                    False]], FontFamily -> "Times", StripOnInput -> False], 
                   "\")\""}, "RowDefault"], "\"\[Intersection]\"", "\"(\"", 
                 TemplateBox[{"\"(\"", 
                   StyleBox[
                    SubscriptBox["\[ScriptL]", 
                    StyleBox[
                    "1", Magnification -> 1.25 Inherited, StripOnInput -> 
                    False]], FontFamily -> "Times", StripOnInput -> False], 
                   "\")\""}, "RowDefault"], 
                 OverscriptBox[
                  SubscriptBox["\"\[ScriptL]\"", "0"], "^"], "\")\""}, 
                "RowDefault"]},
              "Row",
              DisplayFunction->(PaneBox[
                RowBox[{
                  TemplateSlotSequence[1, "\[InvisibleSpace]"]}], Alignment -> 
                Center]& ),
              InterpretationFunction->(RowBox[{"Row", "[", 
                 RowBox[{
                   RowBox[{"{", 
                    TemplateSlotSequence[1, ","], "}"}], ",", 
                   RowBox[{"Alignment", "\[Rule]", "Center"}]}], "]"}]& )]},
            {
             TemplateBox[{
               OverscriptBox[
                SubscriptBox["\"\[ScriptL]\"", "3"], "^"], "\"\[Rule]\"", 
               TemplateBox[{
                 TemplateBox[{"\"(\"", 
                   StyleBox[
                    SubscriptBox["\[ScriptL]", 
                    StyleBox[
                    "3", Magnification -> 1.25 Inherited, StripOnInput -> 
                    False]], FontFamily -> "Times", StripOnInput -> False], 
                   "\")\""}, "RowDefault"], "\"\[Intersection]\"", "\"(\"", 
                 TemplateBox[{"\"(\"", 
                   StyleBox[
                    SubscriptBox["\[ScriptL]", 
                    StyleBox[
                    "2", Magnification -> 1.25 Inherited, StripOnInput -> 
                    False]], FontFamily -> "Times", StripOnInput -> False], 
                   "\")\""}, "RowDefault"], 
                 OverscriptBox[
                  SubscriptBox["\"\[ScriptL]\"", "1"], "^"], "\")\""}, 
                "RowDefault"]},
              "Row",
              DisplayFunction->(PaneBox[
                RowBox[{
                  TemplateSlotSequence[1, "\[InvisibleSpace]"]}], Alignment -> 
                Center]& ),
              InterpretationFunction->(RowBox[{"Row", "[", 
                 RowBox[{
                   RowBox[{"{", 
                    TemplateSlotSequence[1, ","], "}"}], ",", 
                   RowBox[{"Alignment", "\[Rule]", "Center"}]}], "]"}]& )]},
            {
             TemplateBox[{
               OverscriptBox[
                SubscriptBox["\"\[ScriptL]\"", "4"], "^"], "\"\[Rule]\"", 
               TemplateBox[{
                 TemplateBox[{"\"(\"", 
                   StyleBox[
                    SubscriptBox["\[ScriptL]", 
                    StyleBox[
                    "4", Magnification -> 1.25 Inherited, StripOnInput -> 
                    False]], FontFamily -> "Times", StripOnInput -> False], 
                   "\")\""}, "RowDefault"], "\"\[Intersection]\"", "\"(\"", 
                 TemplateBox[{"\"(\"", 
                   StyleBox[
                    SubscriptBox["\[ScriptL]", 
                    StyleBox[
                    "3", Magnification -> 1.25 Inherited, StripOnInput -> 
                    False]], FontFamily -> "Times", StripOnInput -> False], 
                   "\")\""}, "RowDefault"], 
                 OverscriptBox[
                  SubscriptBox["\"\[ScriptL]\"", "2"], "^"], "\")\""}, 
                "RowDefault"]},
              "Row",
              DisplayFunction->(PaneBox[
                RowBox[{
                  TemplateSlotSequence[1, "\[InvisibleSpace]"]}], Alignment -> 
                Center]& ),
              InterpretationFunction->(RowBox[{"Row", "[", 
                 RowBox[{
                   RowBox[{"{", 
                    TemplateSlotSequence[1, ","], "}"}], ",", 
                   RowBox[{"Alignment", "\[Rule]", "Center"}]}], "]"}]& )]},
            {
             TemplateBox[{
               RowBox[{"hat", "[", "j", "]"}], "\"\[Rule]\"", 
               
               TemplateBox[{
                "\"(\"", "j", "\"j-1\"", "\")\"", "\"\[Intersection]\"", 
                 "\"(\"", 
                 TemplateBox[{"\"(\"", 
                   StyleBox[
                    SubscriptBox["\[ScriptL]", 
                    StyleBox[
                    "4", Magnification -> 1.25 Inherited, StripOnInput -> 
                    False]], FontFamily -> "Times", StripOnInput -> False], 
                   "\")\""}, "RowDefault"], 
                 OverscriptBox[
                  SubscriptBox["\"\[ScriptL]\"", "3"], "^"], "\")\""}, 
                "RowDefault"]},
              "Row",
              DisplayFunction->(PaneBox[
                RowBox[{
                  TemplateSlotSequence[1, "\[InvisibleSpace]"]}], Alignment -> 
                Center]& ),
              InterpretationFunction->(RowBox[{"Row", "[", 
                 RowBox[{
                   RowBox[{"{", 
                    TemplateSlotSequence[1, ","], "}"}], ",", 
                   RowBox[{"Alignment", "\[Rule]", "Center"}]}], "]"}]& )]}
           },
           AutoDelete->False,
           GridBoxAlignment->{"Columns" -> {{Left}}},
           
           GridBoxItemSize->{
            "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
          "Grid"]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], "}"}]], "Output",
 CellChangeTimes->{{3.888245676146858*^9, 3.8882456900964327`*^9}},
 CellLabel->"Out[14]=",ExpressionUUID->"e3134ebe-5aeb-48a0-aeda-2160008a7290"]
}, Open  ]],

Cell[TextData[{
 StyleBox["preAmpRandom",
  FontWeight->"Bold"],
 StyleBox[" is similar to ",
  FontWeight->"Plain"],
 StyleBox["preAmp",
  FontWeight->"Bold"],
 StyleBox[" except that the recursion ",
  FontWeight->"Plain"],
 StyleBox["randomly",
  FontWeight->"Bold"],
 StyleBox[" chooses which pair of legs should be used to recurse the \
amplitudes appearing across the \[OpenCurlyDoubleQuote]bridge\
\[CloseCurlyDoubleQuote]",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{3.888245754097165*^9, 
  3.888245819310555*^9}},ExpressionUUID->"7375b124-3dc1-46ac-bc50-\
2b90fb4af478"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["superAmp[n_,k_,ell_] ",
  FontWeight->"Bold"],
 "and ",
 StyleBox["superAmpRandom[n_,k_,ell_]",
  FontWeight->"Bold"]
}], "Subsubsection",
 CellChangeTimes->{{3.888245703780075*^9, 3.888245717967368*^9}, {
  3.888245821532997*^9, 
  3.88824582922829*^9}},ExpressionUUID->"1ae7b269-8c47-4122-a8dd-\
e993437df6a8"],

Cell[TextData[{
 "superAmp is like ",
 StyleBox["preAmp",
  FontWeight->"Bold"],
 StyleBox[", except that all \[Eta]-integrals are taken (droping any terms \
that vanish) and returning a list of terms of the form:\n",
  FontWeight->"Plain"],
 StyleBox["List[",
  FontWeight->"Bold"],
 StyleBox["{",
  FontWeight->"Plain"],
 StyleBox["bosonicFactor",
  FontWeight->"Bold"],
 StyleBox[",(",
  FontWeight->"Plain"],
 StyleBox["eta-coefficient matrix",
  FontWeight->"Bold"],
 StyleBox[")},(",
  FontWeight->"Plain"],
 StyleBox["Rules",
  FontWeight->"Bold"],
 StyleBox[" defining some hatted variables)",
  FontWeight->"Plain"],
 StyleBox["]",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.888245723369657*^9, 3.8882457259816093`*^9}, {
  3.888245877584283*^9, 
  3.888245969311206*^9}},ExpressionUUID->"e811fa56-7965-44c8-aa5d-\
2a1d7e29cc61"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"testSuperAmp", "=", 
   RowBox[{"timed", "[", 
    RowBox[{"superAmp", "[", 
     RowBox[{"6", ",", "1", ",", "3"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "testSuperAmp", "]"}]}], "Input",
 CellChangeTimes->{{3.8882459787939034`*^9, 3.8882459878824253`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"7a8747a6-d16e-4096-9ffe-19915554d56a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   Evaluation of the function\"\>", "\[InvisibleSpace]", 
   TemplateBox[{"\" \"", 
     StyleBox["superAmp", Bold, StripOnInput -> False]},
    "RowDefault"], "\[InvisibleSpace]", "\<\" required \"\>", 
   "\[InvisibleSpace]", 
   TemplateBox[{", ", "\", \"", 
     TemplateBox[{"2", "\" minutes\""}, "RowDefault"], 
     TemplateBox[{"58", "\" seconds\""}, "RowDefault"]},
    "RowWithSeparators"], "\[InvisibleSpace]", "\<\" to complete.\"\>"}],
  SequenceForm["   Evaluation of the function", 
   Row[{" ", 
     Style[$CellContext`superAmp, Bold]}], " required ", 
   Row[{
     Row[{2, " minutes"}, ""], 
     Row[{58, " seconds"}, ""]}, ", "], " to complete."],
  Editable->False]], "Print",
 CellChangeTimes->{3.888246045210434*^9, 3.8891909546905937`*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"55714a2c-6ab0-4c15-85e5-23fadf1e4c10"],

Cell[BoxData["2680"], "Output",
 CellChangeTimes->{3.888246045214583*^9, 3.889190954697798*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"0cf8d384-2176-49c5-a95b-d1daf5233568"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nice", "[", 
  RowBox[{"randomElement", "[", "testSuperAmp", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8882460575737057`*^9, 3.8882460594894876`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"19319ab8-0721-4cb4-9068-3cb255d469ea"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         TemplateBox[{
           StyleBox[
           "\"\[LeftAngleBracket]\"", FontFamily -> "Times", FontSize -> 14, 
            StripOnInput -> False], 
           StyleBox[
           "2", FontFamily -> "Times", FontSize -> 14, StripOnInput -> False], 
           StyleBox[
           "3", FontFamily -> "Times", FontSize -> 14, StripOnInput -> False], 
           StyleBox[
           "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> False], 
           StyleBox[
           "6", FontFamily -> "Times", FontSize -> 14, StripOnInput -> False], 
           StyleBox[
           "\"\[RightAngleBracket]\"", FontFamily -> "Times", FontSize -> 14, 
            StripOnInput -> False]},
          "RowDefault"], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               TemplateBox[{
                 StyleBox[
                 "\"\[LeftAngleBracket]\"", FontFamily -> "Times", FontSize -> 
                  14, StripOnInput -> False], 
                 StyleBox[
                 "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                  False], 
                 StyleBox[
                  TemplateBox[{"\"(\"", 
                    StyleBox[
                    SubscriptBox["\[ScriptL]", 
                    StyleBox[
                    "3", Magnification -> 1.25 Inherited, StripOnInput -> 
                    False]], FontFamily -> "Times", StripOnInput -> False], 
                    "\")\""}, "RowDefault"], FontFamily -> "Times", FontSize -> 
                  14, StripOnInput -> False], 
                 StyleBox[
                  OverscriptBox[
                   SubscriptBox["\"\[ScriptL]\"", "2"], "^"], FontFamily -> 
                  "Times", FontSize -> 14, StripOnInput -> False], 
                 StyleBox[
                 "\"\[RightAngleBracket]\"", FontFamily -> "Times", FontSize -> 
                  14, StripOnInput -> False]},
                "RowDefault"], " ", 
               TemplateBox[{
                 StyleBox[
                 "\"\[LeftAngleBracket]\"", FontFamily -> "Times", FontSize -> 
                  14, StripOnInput -> False], 
                 StyleBox[
                  
                  TemplateBox[{
                   "\"(\"", "2", "3", "\")\"", "\"\[Intersection]\"", "\"(\"",
                     "6", "5", "1", "\")\""}, "RowDefault"], FontFamily -> 
                  "Times", FontSize -> 14, StripOnInput -> False], 
                 StyleBox[
                  TemplateBox[{"\"(\"", 
                    StyleBox[
                    SubscriptBox["\[ScriptL]", 
                    StyleBox[
                    "1", Magnification -> 1.25 Inherited, StripOnInput -> 
                    False]], FontFamily -> "Times", StripOnInput -> False], 
                    "\")\""}, "RowDefault"], FontFamily -> "Times", FontSize -> 
                  14, StripOnInput -> False], 
                 StyleBox[
                 "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                  False], 
                 StyleBox[
                 "\"\[RightAngleBracket]\"", FontFamily -> "Times", FontSize -> 
                  14, StripOnInput -> False]},
                "RowDefault"], " ", 
               TemplateBox[{
                 StyleBox[
                 "\"\[LeftAngleBracket]\"", FontFamily -> "Times", FontSize -> 
                  14, StripOnInput -> False], 
                 StyleBox[
                 "4", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                  False], 
                 StyleBox[
                 "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                  False], 
                 StyleBox[
                 "6", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                  False], 
                 StyleBox[
                  OverscriptBox[
                   SubscriptBox["\"\[ScriptL]\"", "2"], "^"], FontFamily -> 
                  "Times", FontSize -> 14, StripOnInput -> False], 
                 StyleBox[
                 "\"\[RightAngleBracket]\"", FontFamily -> "Times", FontSize -> 
                  14, StripOnInput -> False]},
                "RowDefault"], " ", 
               TemplateBox[{
                 StyleBox[
                 "\"\[LeftAngleBracket]\"", FontFamily -> "Times", FontSize -> 
                  14, StripOnInput -> False], 
                 StyleBox[
                 "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                  False], 
                 StyleBox[
                 "3", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                  False], 
                 StyleBox[
                 "2", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                  False], 
                 StyleBox[
                 "1", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                  False], 
                 StyleBox[
                 "\"\[RightAngleBracket]\"", FontFamily -> "Times", FontSize -> 
                  14, StripOnInput -> False]},
                "RowDefault"]}], "+", 
              RowBox[{
               TemplateBox[{
                 StyleBox[
                 "\"\[LeftAngleBracket]\"", FontFamily -> "Times", FontSize -> 
                  14, StripOnInput -> False], 
                 StyleBox[
                  TemplateBox[{"\"(\"", 
                    StyleBox[
                    SubscriptBox["\[ScriptL]", 
                    StyleBox[
                    "1", Magnification -> 1.25 Inherited, StripOnInput -> 
                    False]], FontFamily -> "Times", StripOnInput -> False], 
                    "\")\""}, "RowDefault"], FontFamily -> "Times", FontSize -> 
                  14, StripOnInput -> False], 
                 StyleBox[
                 "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                  False], 
                 StyleBox[
                  
                  TemplateBox[{
                   "\"(\"", "6", "5", "\")\"", "\"\[Intersection]\"", "\"(\"",
                     "3", "2", "1", "\")\""}, "RowDefault"], FontFamily -> 
                  "Times", FontSize -> 14, StripOnInput -> False], 
                 StyleBox[
                 "\"\[RightAngleBracket]\"", FontFamily -> "Times", FontSize -> 
                  14, StripOnInput -> False]},
                "RowDefault"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    TemplateBox[{"\"(\"", 
                    StyleBox[
                    SubscriptBox["\[ScriptL]", 
                    StyleBox[
                    "3", Magnification -> 1.25 Inherited, StripOnInput -> 
                    False]], FontFamily -> "Times", StripOnInput -> False], 
                    "\")\""}, "RowDefault"], FontFamily -> "Times", FontSize -> 
                    14, StripOnInput -> False], 
                    StyleBox[
                    OverscriptBox[
                    SubscriptBox["\"\[ScriptL]\"", "2"], "^"], FontFamily -> 
                    "Times", FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                   "RowDefault"], " ", 
                  TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "3", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "6", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "1", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                   "RowDefault"], " ", 
                  TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "4", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "2", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    OverscriptBox[
                    SubscriptBox["\"\[ScriptL]\"", "2"], "^"], FontFamily -> 
                    "Times", FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                   "RowDefault"]}], "+", 
                 RowBox[{
                  TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    TemplateBox[{"\"(\"", 
                    StyleBox[
                    SubscriptBox["\[ScriptL]", 
                    StyleBox[
                    "3", Magnification -> 1.25 Inherited, StripOnInput -> 
                    False]], FontFamily -> "Times", StripOnInput -> False], 
                    "\")\""}, "RowDefault"], FontFamily -> "Times", FontSize -> 
                    14, StripOnInput -> False], 
                    StyleBox[
                    OverscriptBox[
                    SubscriptBox["\"\[ScriptL]\"", "2"], "^"], FontFamily -> 
                    "Times", FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                   "RowDefault"], " ", 
                  TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "4", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "3", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    OverscriptBox[
                    SubscriptBox["\"\[ScriptL]\"", "2"], "^"], FontFamily -> 
                    "Times", FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                   "RowDefault"], " ", 
                  TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "6", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "1", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "2", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                   "RowDefault"]}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    TemplateBox[{"\"(\"", 
                    StyleBox[
                    SubscriptBox["\[ScriptL]", 
                    StyleBox[
                    "3", Magnification -> 1.25 Inherited, StripOnInput -> 
                    False]], FontFamily -> "Times", StripOnInput -> False], 
                    "\")\""}, "RowDefault"], FontFamily -> "Times", FontSize -> 
                    14, StripOnInput -> False], 
                    StyleBox[
                    OverscriptBox[
                    SubscriptBox["\"\[ScriptL]\"", "2"], "^"], FontFamily -> 
                    "Times", FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                   "RowDefault"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    TemplateBox[{"\"(\"", 
                    StyleBox[
                    SubscriptBox["\[ScriptL]", 
                    StyleBox[
                    "1", Magnification -> 1.25 Inherited, StripOnInput -> 
                    False]], FontFamily -> "Times", StripOnInput -> False], 
                    "\")\""}, "RowDefault"], FontFamily -> "Times", FontSize -> 
                    14, StripOnInput -> False], 
                    StyleBox[
                    "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    
                    TemplateBox[{
                    "\"(\"", "6", "5", "\")\"", "\"\[Intersection]\"", 
                    "\"(\"", "3", "2", "1", "\")\""}, "RowDefault"], 
                    FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                    "RowDefault"], " ", 
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "2", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "3", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "4", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    OverscriptBox[
                    SubscriptBox["\"\[ScriptL]\"", "3"], "^"], FontFamily -> 
                    "Times", FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                    "RowDefault"], " ", 
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "3", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "6", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "1", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                    "RowDefault"]}], "+", 
                    RowBox[{
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    
                    TemplateBox[{
                    "\"(\"", "6", "5", "\")\"", "\"\[Intersection]\"", 
                    "\"(\"", "3", "2", "1", "\")\""}, "RowDefault"], 
                    FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    
                    TemplateBox[{
                    "\"(\"", "2", "3", "\")\"", "\"\[Intersection]\"", 
                    "\"(\"", "6", "5", "1", "\")\""}, "RowDefault"], 
                    FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    TemplateBox[{"\"(\"", 
                    StyleBox[
                    SubscriptBox["\[ScriptL]", 
                    StyleBox[
                    "1", Magnification -> 1.25 Inherited, StripOnInput -> 
                    False]], FontFamily -> "Times", StripOnInput -> False], 
                    "\")\""}, "RowDefault"], FontFamily -> "Times", FontSize -> 
                    14, StripOnInput -> False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                    "RowDefault"], " ", 
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "3", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "4", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    OverscriptBox[
                    SubscriptBox["\"\[ScriptL]\"", "3"], "^"], FontFamily -> 
                    "Times", FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                    "RowDefault"]}], "+", 
                    RowBox[{
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    
                    TemplateBox[{
                    "\"(\"", "2", "3", "\")\"", "\"\[Intersection]\"", 
                    "\"(\"", "6", "5", "1", "\")\""}, "RowDefault"], 
                    FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    TemplateBox[{"\"(\"", 
                    StyleBox[
                    SubscriptBox["\[ScriptL]", 
                    StyleBox[
                    "1", Magnification -> 1.25 Inherited, StripOnInput -> 
                    False]], FontFamily -> "Times", StripOnInput -> False], 
                    "\")\""}, "RowDefault"], FontFamily -> "Times", FontSize -> 
                    14, StripOnInput -> False], 
                    StyleBox[
                    "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                    "RowDefault"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "3", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "2", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "1", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "6", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                    "RowDefault"], " ", 
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "3", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "4", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    OverscriptBox[
                    SubscriptBox["\"\[ScriptL]\"", "3"], "^"], FontFamily -> 
                    "Times", FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                    "RowDefault"]}], "+", 
                    RowBox[{
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "3", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "2", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "1", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                    "RowDefault"], " ", 
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "6", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "3", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "4", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    OverscriptBox[
                    SubscriptBox["\"\[ScriptL]\"", "3"], "^"], FontFamily -> 
                    "Times", FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                    "RowDefault"]}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    TemplateBox[{"\"(\"", 
                    StyleBox[
                    SubscriptBox["\[ScriptL]", 
                    StyleBox[
                    "3", Magnification -> 1.25 Inherited, StripOnInput -> 
                    False]], FontFamily -> "Times", StripOnInput -> False], 
                    "\")\""}, "RowDefault"], FontFamily -> "Times", FontSize -> 
                    14, StripOnInput -> False], 
                    StyleBox[
                    OverscriptBox[
                    SubscriptBox["\"\[ScriptL]\"", "2"], "^"], FontFamily -> 
                    "Times", FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "4", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                   "RowDefault"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    TemplateBox[{"\"(\"", 
                    StyleBox[
                    SubscriptBox["\[ScriptL]", 
                    StyleBox[
                    "1", Magnification -> 1.25 Inherited, StripOnInput -> 
                    False]], FontFamily -> "Times", StripOnInput -> False], 
                    "\")\""}, "RowDefault"], FontFamily -> "Times", FontSize -> 
                    14, StripOnInput -> False], 
                    StyleBox[
                    "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    
                    TemplateBox[{
                    "\"(\"", "6", "5", "\")\"", "\"\[Intersection]\"", 
                    "\"(\"", "3", "2", "1", "\")\""}, "RowDefault"], 
                    FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                    "RowDefault"], " ", 
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "2", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "3", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    OverscriptBox[
                    SubscriptBox["\"\[ScriptL]\"", "3"], "^"], FontFamily -> 
                    "Times", FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                    "RowDefault"], " ", 
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "3", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "6", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "1", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                    "RowDefault"]}], "+", 
                    RowBox[{
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    
                    TemplateBox[{
                    "\"(\"", "2", "3", "\")\"", "\"\[Intersection]\"", 
                    "\"(\"", "6", "5", "1", "\")\""}, "RowDefault"], 
                    FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    TemplateBox[{"\"(\"", 
                    StyleBox[
                    SubscriptBox["\[ScriptL]", 
                    StyleBox[
                    "1", Magnification -> 1.25 Inherited, StripOnInput -> 
                    False]], FontFamily -> "Times", StripOnInput -> False], 
                    "\")\""}, "RowDefault"], FontFamily -> "Times", FontSize -> 
                    14, StripOnInput -> False], 
                    StyleBox[
                    "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                    "RowDefault"], " ", 
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "3", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "2", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "1", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                    "RowDefault"], " ", 
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "6", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "3", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    OverscriptBox[
                    SubscriptBox["\"\[ScriptL]\"", "3"], "^"], FontFamily -> 
                    "Times", FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                    "RowDefault"]}]}], ")"}]}]}], ")"}], " ", 
               TemplateBox[{
                 StyleBox[
                 "\"\[LeftAngleBracket]\"", FontFamily -> "Times", FontSize -> 
                  14, StripOnInput -> False], 
                 StyleBox[
                 "6", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                  False], 
                 StyleBox[
                 "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                  False], 
                 StyleBox[
                 "1", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                  False], 
                 StyleBox[
                 "2", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                  False], 
                 StyleBox[
                 "\"\[RightAngleBracket]\"", FontFamily -> "Times", FontSize -> 
                  14, StripOnInput -> False]},
                "RowDefault"]}], "+", 
              RowBox[{
               TemplateBox[{
                 StyleBox[
                 "\"\[LeftAngleBracket]\"", FontFamily -> "Times", FontSize -> 
                  14, StripOnInput -> False], 
                 StyleBox[
                 "3", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                  False], 
                 StyleBox[
                 "6", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                  False], 
                 StyleBox[
                 "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                  False], 
                 StyleBox[
                 "1", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                  False], 
                 StyleBox[
                 "\"\[RightAngleBracket]\"", FontFamily -> "Times", FontSize -> 
                  14, StripOnInput -> False]},
                "RowDefault"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    TemplateBox[{"\"(\"", 
                    StyleBox[
                    SubscriptBox["\[ScriptL]", 
                    StyleBox[
                    "3", Magnification -> 1.25 Inherited, StripOnInput -> 
                    False]], FontFamily -> "Times", StripOnInput -> False], 
                    "\")\""}, "RowDefault"], FontFamily -> "Times", FontSize -> 
                    14, StripOnInput -> False], 
                    StyleBox[
                    OverscriptBox[
                    SubscriptBox["\"\[ScriptL]\"", "2"], "^"], FontFamily -> 
                    "Times", FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                   "RowDefault"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    
                    TemplateBox[{
                    "\"(\"", "6", "5", "\")\"", "\"\[Intersection]\"", 
                    "\"(\"", "3", "2", "1", "\")\""}, "RowDefault"], 
                    FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    
                    TemplateBox[{
                    "\"(\"", "2", "3", "\")\"", "\"\[Intersection]\"", 
                    "\"(\"", "6", "5", "1", "\")\""}, "RowDefault"], 
                    FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    TemplateBox[{"\"(\"", 
                    StyleBox[
                    SubscriptBox["\[ScriptL]", 
                    StyleBox[
                    "1", Magnification -> 1.25 Inherited, StripOnInput -> 
                    False]], FontFamily -> "Times", StripOnInput -> False], 
                    "\")\""}, "RowDefault"], FontFamily -> "Times", FontSize -> 
                    14, StripOnInput -> False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                    "RowDefault"], " ", 
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "2", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "4", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    OverscriptBox[
                    SubscriptBox["\"\[ScriptL]\"", "3"], "^"], FontFamily -> 
                    "Times", FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                    "RowDefault"]}], "+", 
                    RowBox[{
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    
                    TemplateBox[{
                    "\"(\"", "2", "3", "\")\"", "\"\[Intersection]\"", 
                    "\"(\"", "6", "5", "1", "\")\""}, "RowDefault"], 
                    FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    TemplateBox[{"\"(\"", 
                    StyleBox[
                    SubscriptBox["\[ScriptL]", 
                    StyleBox[
                    "1", Magnification -> 1.25 Inherited, StripOnInput -> 
                    False]], FontFamily -> "Times", StripOnInput -> False], 
                    "\")\""}, "RowDefault"], FontFamily -> "Times", FontSize -> 
                    14, StripOnInput -> False], 
                    StyleBox[
                    "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                    "RowDefault"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "3", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "2", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "1", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "6", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                    "RowDefault"], " ", 
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "2", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "4", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    OverscriptBox[
                    SubscriptBox["\"\[ScriptL]\"", "3"], "^"], FontFamily -> 
                    "Times", FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                    "RowDefault"]}], "+", 
                    RowBox[{
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "3", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "2", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "1", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                    "RowDefault"], " ", 
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "6", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "2", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "4", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    OverscriptBox[
                    SubscriptBox["\"\[ScriptL]\"", "3"], "^"], FontFamily -> 
                    "Times", FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                    "RowDefault"]}]}], ")"}]}], "+", 
                    RowBox[{
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    TemplateBox[{"\"(\"", 
                    StyleBox[
                    SubscriptBox["\[ScriptL]", 
                    StyleBox[
                    "1", Magnification -> 1.25 Inherited, StripOnInput -> 
                    False]], FontFamily -> "Times", StripOnInput -> False], 
                    "\")\""}, "RowDefault"], FontFamily -> "Times", FontSize -> 
                    14, StripOnInput -> False], 
                    StyleBox[
                    "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    
                    TemplateBox[{
                    "\"(\"", "6", "5", "\")\"", "\"\[Intersection]\"", 
                    "\"(\"", "3", "2", "1", "\")\""}, "RowDefault"], 
                    FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                    "RowDefault"], " ", 
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "3", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "2", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "4", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    OverscriptBox[
                    SubscriptBox["\"\[ScriptL]\"", "3"], "^"], FontFamily -> 
                    "Times", FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                    "RowDefault"], " ", 
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "6", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "1", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "2", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                    "RowDefault"]}]}], ")"}]}], "+", 
                 RowBox[{
                  TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    TemplateBox[{"\"(\"", 
                    StyleBox[
                    SubscriptBox["\[ScriptL]", 
                    StyleBox[
                    "3", Magnification -> 1.25 Inherited, StripOnInput -> 
                    False]], FontFamily -> "Times", StripOnInput -> False], 
                    "\")\""}, "RowDefault"], FontFamily -> "Times", FontSize -> 
                    14, StripOnInput -> False], 
                    StyleBox[
                    OverscriptBox[
                    SubscriptBox["\"\[ScriptL]\"", "2"], "^"], FontFamily -> 
                    "Times", FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "4", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                   "RowDefault"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    
                    TemplateBox[{
                    "\"(\"", "2", "3", "\")\"", "\"\[Intersection]\"", 
                    "\"(\"", "6", "5", "1", "\")\""}, "RowDefault"], 
                    FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    TemplateBox[{"\"(\"", 
                    StyleBox[
                    SubscriptBox["\[ScriptL]", 
                    StyleBox[
                    "1", Magnification -> 1.25 Inherited, StripOnInput -> 
                    False]], FontFamily -> "Times", StripOnInput -> False], 
                    "\")\""}, "RowDefault"], FontFamily -> "Times", FontSize -> 
                    14, StripOnInput -> False], 
                    StyleBox[
                    "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                    "RowDefault"], " ", 
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "3", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "2", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "1", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                    "RowDefault"], " ", 
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "6", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "2", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    OverscriptBox[
                    SubscriptBox["\"\[ScriptL]\"", "3"], "^"], FontFamily -> 
                    "Times", FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                    "RowDefault"]}], "+", 
                    RowBox[{
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    TemplateBox[{"\"(\"", 
                    StyleBox[
                    SubscriptBox["\[ScriptL]", 
                    StyleBox[
                    "1", Magnification -> 1.25 Inherited, StripOnInput -> 
                    False]], FontFamily -> "Times", StripOnInput -> False], 
                    "\")\""}, "RowDefault"], FontFamily -> "Times", FontSize -> 
                    14, StripOnInput -> False], 
                    StyleBox[
                    "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    
                    TemplateBox[{
                    "\"(\"", "6", "5", "\")\"", "\"\[Intersection]\"", 
                    "\"(\"", "3", "2", "1", "\")\""}, "RowDefault"], 
                    FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                    "RowDefault"], " ", 
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "3", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "2", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    OverscriptBox[
                    SubscriptBox["\"\[ScriptL]\"", "3"], "^"], FontFamily -> 
                    "Times", FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                    "RowDefault"], " ", 
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "6", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "1", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "2", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                    "RowDefault"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               TemplateBox[{
                 StyleBox[
                 "\"\[LeftAngleBracket]\"", FontFamily -> "Times", FontSize -> 
                  14, StripOnInput -> False], 
                 StyleBox[
                 "3", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                  False], 
                 StyleBox[
                 "6", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                  False], 
                 StyleBox[
                 "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                  False], 
                 StyleBox[
                 "1", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                  False], 
                 StyleBox[
                 "\"\[RightAngleBracket]\"", FontFamily -> "Times", FontSize -> 
                  14, StripOnInput -> False]},
                "RowDefault"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    TemplateBox[{"\"(\"", 
                    StyleBox[
                    SubscriptBox["\[ScriptL]", 
                    StyleBox[
                    "3", Magnification -> 1.25 Inherited, StripOnInput -> 
                    False]], FontFamily -> "Times", StripOnInput -> False], 
                    "\")\""}, "RowDefault"], FontFamily -> "Times", FontSize -> 
                    14, StripOnInput -> False], 
                    StyleBox[
                    OverscriptBox[
                    SubscriptBox["\"\[ScriptL]\"", "2"], "^"], FontFamily -> 
                    "Times", FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                   "RowDefault"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    TemplateBox[{"\"(\"", 
                    StyleBox[
                    SubscriptBox["\[ScriptL]", 
                    StyleBox[
                    "1", Magnification -> 1.25 Inherited, StripOnInput -> 
                    False]], FontFamily -> "Times", StripOnInput -> False], 
                    "\")\""}, "RowDefault"], FontFamily -> "Times", FontSize -> 
                    14, StripOnInput -> False], 
                    StyleBox[
                    "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    
                    TemplateBox[{
                    "\"(\"", "6", "5", "\")\"", "\"\[Intersection]\"", 
                    "\"(\"", "3", "2", "1", "\")\""}, "RowDefault"], 
                    FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                    "RowDefault"], " ", 
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "6", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "1", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "2", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                    "RowDefault"], " ", 
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    OverscriptBox[
                    SubscriptBox["\"\[ScriptL]\"", "2"], "^"], FontFamily -> 
                    "Times", FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "3", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "2", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "4", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                    "RowDefault"]}], "+", 
                    RowBox[{
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    
                    TemplateBox[{
                    "\"(\"", "6", "5", "\")\"", "\"\[Intersection]\"", 
                    "\"(\"", "3", "2", "1", "\")\""}, "RowDefault"], 
                    FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    
                    TemplateBox[{
                    "\"(\"", "2", "3", "\")\"", "\"\[Intersection]\"", 
                    "\"(\"", "6", "5", "1", "\")\""}, "RowDefault"], 
                    FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    TemplateBox[{"\"(\"", 
                    StyleBox[
                    SubscriptBox["\[ScriptL]", 
                    StyleBox[
                    "1", Magnification -> 1.25 Inherited, StripOnInput -> 
                    False]], FontFamily -> "Times", StripOnInput -> False], 
                    "\")\""}, "RowDefault"], FontFamily -> "Times", FontSize -> 
                    14, StripOnInput -> False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                    "RowDefault"], " ", 
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    OverscriptBox[
                    SubscriptBox["\"\[ScriptL]\"", "2"], "^"], FontFamily -> 
                    "Times", FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "2", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "4", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                    "RowDefault"]}], "+", 
                    RowBox[{
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    
                    TemplateBox[{
                    "\"(\"", "2", "3", "\")\"", "\"\[Intersection]\"", 
                    "\"(\"", "6", "5", "1", "\")\""}, "RowDefault"], 
                    FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    TemplateBox[{"\"(\"", 
                    StyleBox[
                    SubscriptBox["\[ScriptL]", 
                    StyleBox[
                    "1", Magnification -> 1.25 Inherited, StripOnInput -> 
                    False]], FontFamily -> "Times", StripOnInput -> False], 
                    "\")\""}, "RowDefault"], FontFamily -> "Times", FontSize -> 
                    14, StripOnInput -> False], 
                    StyleBox[
                    "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                    "RowDefault"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "3", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "2", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "1", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "6", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                    "RowDefault"], " ", 
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    OverscriptBox[
                    SubscriptBox["\"\[ScriptL]\"", "2"], "^"], FontFamily -> 
                    "Times", FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "2", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "4", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                    "RowDefault"]}], "+", 
                    RowBox[{
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "3", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "2", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "1", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                    "RowDefault"], " ", 
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    OverscriptBox[
                    SubscriptBox["\"\[ScriptL]\"", "2"], "^"], FontFamily -> 
                    "Times", FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "6", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "2", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "4", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                    "RowDefault"]}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    TemplateBox[{"\"(\"", 
                    StyleBox[
                    SubscriptBox["\[ScriptL]", 
                    StyleBox[
                    "3", Magnification -> 1.25 Inherited, StripOnInput -> 
                    False]], FontFamily -> "Times", StripOnInput -> False], 
                    "\")\""}, "RowDefault"], FontFamily -> "Times", FontSize -> 
                    14, StripOnInput -> False], 
                    StyleBox[
                    OverscriptBox[
                    SubscriptBox["\"\[ScriptL]\"", "2"], "^"], FontFamily -> 
                    "Times", FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "4", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                   "RowDefault"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    TemplateBox[{"\"(\"", 
                    StyleBox[
                    SubscriptBox["\[ScriptL]", 
                    StyleBox[
                    "1", Magnification -> 1.25 Inherited, StripOnInput -> 
                    False]], FontFamily -> "Times", StripOnInput -> False], 
                    "\")\""}, "RowDefault"], FontFamily -> "Times", FontSize -> 
                    14, StripOnInput -> False], 
                    StyleBox[
                    "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    
                    TemplateBox[{
                    "\"(\"", "6", "5", "\")\"", "\"\[Intersection]\"", 
                    "\"(\"", "3", "2", "1", "\")\""}, "RowDefault"], 
                    FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                    "RowDefault"], " ", 
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "6", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "1", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "2", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                    "RowDefault"], " ", 
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    OverscriptBox[
                    SubscriptBox["\"\[ScriptL]\"", "2"], "^"], FontFamily -> 
                    "Times", FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "3", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "2", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                    "RowDefault"]}], "+", 
                    RowBox[{
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    
                    TemplateBox[{
                    "\"(\"", "2", "3", "\")\"", "\"\[Intersection]\"", 
                    "\"(\"", "6", "5", "1", "\")\""}, "RowDefault"], 
                    FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    TemplateBox[{"\"(\"", 
                    StyleBox[
                    SubscriptBox["\[ScriptL]", 
                    StyleBox[
                    "1", Magnification -> 1.25 Inherited, StripOnInput -> 
                    False]], FontFamily -> "Times", StripOnInput -> False], 
                    "\")\""}, "RowDefault"], FontFamily -> "Times", FontSize -> 
                    14, StripOnInput -> False], 
                    StyleBox[
                    "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                    "RowDefault"], " ", 
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "3", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "2", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "1", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                    "RowDefault"], " ", 
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    OverscriptBox[
                    SubscriptBox["\"\[ScriptL]\"", "2"], "^"], FontFamily -> 
                    "Times", FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "6", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "2", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                    "RowDefault"]}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               TemplateBox[{
                 StyleBox[
                 "\"\[LeftAngleBracket]\"", FontFamily -> "Times", FontSize -> 
                  14, StripOnInput -> False], 
                 StyleBox[
                 "6", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                  False], 
                 StyleBox[
                 "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                  False], 
                 StyleBox[
                 "1", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                  False], 
                 StyleBox[
                 "2", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                  False], 
                 StyleBox[
                 "\"\[RightAngleBracket]\"", FontFamily -> "Times", FontSize -> 
                  14, StripOnInput -> False]},
                "RowDefault"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    TemplateBox[{"\"(\"", 
                    StyleBox[
                    SubscriptBox["\[ScriptL]", 
                    StyleBox[
                    "3", Magnification -> 1.25 Inherited, StripOnInput -> 
                    False]], FontFamily -> "Times", StripOnInput -> False], 
                    "\")\""}, "RowDefault"], FontFamily -> "Times", FontSize -> 
                    14, StripOnInput -> False], 
                    StyleBox[
                    OverscriptBox[
                    SubscriptBox["\"\[ScriptL]\"", "2"], "^"], FontFamily -> 
                    "Times", FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                   "RowDefault"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    TemplateBox[{"\"(\"", 
                    StyleBox[
                    SubscriptBox["\[ScriptL]", 
                    StyleBox[
                    "1", Magnification -> 1.25 Inherited, StripOnInput -> 
                    False]], FontFamily -> "Times", StripOnInput -> False], 
                    "\")\""}, "RowDefault"], FontFamily -> "Times", FontSize -> 
                    14, StripOnInput -> False], 
                    StyleBox[
                    "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    
                    TemplateBox[{
                    "\"(\"", "6", "5", "\")\"", "\"\[Intersection]\"", 
                    "\"(\"", "3", "2", "1", "\")\""}, "RowDefault"], 
                    FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                    "RowDefault"], " ", 
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "3", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "6", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "1", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                    "RowDefault"], " ", 
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    OverscriptBox[
                    SubscriptBox["\"\[ScriptL]\"", "2"], "^"], FontFamily -> 
                    "Times", FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "2", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "3", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "4", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                    "RowDefault"]}], "+", 
                    RowBox[{
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    
                    TemplateBox[{
                    "\"(\"", "6", "5", "\")\"", "\"\[Intersection]\"", 
                    "\"(\"", "3", "2", "1", "\")\""}, "RowDefault"], 
                    FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    
                    TemplateBox[{
                    "\"(\"", "2", "3", "\")\"", "\"\[Intersection]\"", 
                    "\"(\"", "6", "5", "1", "\")\""}, "RowDefault"], 
                    FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    TemplateBox[{"\"(\"", 
                    StyleBox[
                    SubscriptBox["\[ScriptL]", 
                    StyleBox[
                    "1", Magnification -> 1.25 Inherited, StripOnInput -> 
                    False]], FontFamily -> "Times", StripOnInput -> False], 
                    "\")\""}, "RowDefault"], FontFamily -> "Times", FontSize -> 
                    14, StripOnInput -> False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                    "RowDefault"], " ", 
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    OverscriptBox[
                    SubscriptBox["\"\[ScriptL]\"", "2"], "^"], FontFamily -> 
                    "Times", FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "3", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "4", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                    "RowDefault"]}], "+", 
                    RowBox[{
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    
                    TemplateBox[{
                    "\"(\"", "2", "3", "\")\"", "\"\[Intersection]\"", 
                    "\"(\"", "6", "5", "1", "\")\""}, "RowDefault"], 
                    FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    TemplateBox[{"\"(\"", 
                    StyleBox[
                    SubscriptBox["\[ScriptL]", 
                    StyleBox[
                    "1", Magnification -> 1.25 Inherited, StripOnInput -> 
                    False]], FontFamily -> "Times", StripOnInput -> False], 
                    "\")\""}, "RowDefault"], FontFamily -> "Times", FontSize -> 
                    14, StripOnInput -> False], 
                    StyleBox[
                    "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                    "RowDefault"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "3", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "2", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "1", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "6", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                    "RowDefault"], " ", 
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    OverscriptBox[
                    SubscriptBox["\"\[ScriptL]\"", "2"], "^"], FontFamily -> 
                    "Times", FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "3", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "4", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                    "RowDefault"]}], "+", 
                    RowBox[{
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "3", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "2", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "1", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                    "RowDefault"], " ", 
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    OverscriptBox[
                    SubscriptBox["\"\[ScriptL]\"", "2"], "^"], FontFamily -> 
                    "Times", FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "6", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "3", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "4", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                    "RowDefault"]}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    TemplateBox[{"\"(\"", 
                    StyleBox[
                    SubscriptBox["\[ScriptL]", 
                    StyleBox[
                    "3", Magnification -> 1.25 Inherited, StripOnInput -> 
                    False]], FontFamily -> "Times", StripOnInput -> False], 
                    "\")\""}, "RowDefault"], FontFamily -> "Times", FontSize -> 
                    14, StripOnInput -> False], 
                    StyleBox[
                    OverscriptBox[
                    SubscriptBox["\"\[ScriptL]\"", "2"], "^"], FontFamily -> 
                    "Times", FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "4", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                   "RowDefault"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    TemplateBox[{"\"(\"", 
                    StyleBox[
                    SubscriptBox["\[ScriptL]", 
                    StyleBox[
                    "1", Magnification -> 1.25 Inherited, StripOnInput -> 
                    False]], FontFamily -> "Times", StripOnInput -> False], 
                    "\")\""}, "RowDefault"], FontFamily -> "Times", FontSize -> 
                    14, StripOnInput -> False], 
                    StyleBox[
                    "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    
                    TemplateBox[{
                    "\"(\"", "6", "5", "\")\"", "\"\[Intersection]\"", 
                    "\"(\"", "3", "2", "1", "\")\""}, "RowDefault"], 
                    FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                    "RowDefault"], " ", 
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "3", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "6", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "1", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                    "RowDefault"], " ", 
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    OverscriptBox[
                    SubscriptBox["\"\[ScriptL]\"", "2"], "^"], FontFamily -> 
                    "Times", FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "2", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "3", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                    "RowDefault"]}], "+", 
                    RowBox[{
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    
                    TemplateBox[{
                    "\"(\"", "2", "3", "\")\"", "\"\[Intersection]\"", 
                    "\"(\"", "6", "5", "1", "\")\""}, "RowDefault"], 
                    FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    TemplateBox[{"\"(\"", 
                    StyleBox[
                    SubscriptBox["\[ScriptL]", 
                    StyleBox[
                    "1", Magnification -> 1.25 Inherited, StripOnInput -> 
                    False]], FontFamily -> "Times", StripOnInput -> False], 
                    "\")\""}, "RowDefault"], FontFamily -> "Times", FontSize -> 
                    14, StripOnInput -> False], 
                    StyleBox[
                    "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                    "RowDefault"], " ", 
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "3", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "2", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "1", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                    "RowDefault"], " ", 
                    TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    OverscriptBox[
                    SubscriptBox["\"\[ScriptL]\"", "2"], "^"], FontFamily -> 
                    "Times", FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "6", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "3", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                    "RowDefault"]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               TemplateBox[{
                 StyleBox[
                 "\"\[LeftAngleBracket]\"", FontFamily -> "Times", FontSize -> 
                  14, StripOnInput -> False], 
                 StyleBox[
                  TemplateBox[{"\"(\"", 
                    StyleBox[
                    SubscriptBox["\[ScriptL]", 
                    StyleBox[
                    "1", Magnification -> 1.25 Inherited, StripOnInput -> 
                    False]], FontFamily -> "Times", StripOnInput -> False], 
                    "\")\""}, "RowDefault"], FontFamily -> "Times", FontSize -> 
                  14, StripOnInput -> False], 
                 StyleBox[
                 "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                  False], 
                 StyleBox[
                  
                  TemplateBox[{
                   "\"(\"", "6", "5", "\")\"", "\"\[Intersection]\"", "\"(\"",
                     "3", "2", "1", "\")\""}, "RowDefault"], FontFamily -> 
                  "Times", FontSize -> 14, StripOnInput -> False], 
                 StyleBox[
                 "\"\[RightAngleBracket]\"", FontFamily -> "Times", FontSize -> 
                  14, StripOnInput -> False]},
                "RowDefault"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    TemplateBox[{"\"(\"", 
                    StyleBox[
                    SubscriptBox["\[ScriptL]", 
                    StyleBox[
                    "3", Magnification -> 1.25 Inherited, StripOnInput -> 
                    False]], FontFamily -> "Times", StripOnInput -> False], 
                    "\")\""}, "RowDefault"], FontFamily -> "Times", FontSize -> 
                    14, StripOnInput -> False], 
                    StyleBox[
                    OverscriptBox[
                    SubscriptBox["\"\[ScriptL]\"", "2"], "^"], FontFamily -> 
                    "Times", FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                   "RowDefault"], " ", 
                  TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "3", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "6", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "1", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                   "RowDefault"], " ", 
                  TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    OverscriptBox[
                    SubscriptBox["\"\[ScriptL]\"", "3"], "^"], FontFamily -> 
                    "Times", FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "4", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "2", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                   "RowDefault"]}], "+", 
                 RowBox[{
                  TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    TemplateBox[{"\"(\"", 
                    StyleBox[
                    SubscriptBox["\[ScriptL]", 
                    StyleBox[
                    "3", Magnification -> 1.25 Inherited, StripOnInput -> 
                    False]], FontFamily -> "Times", StripOnInput -> False], 
                    "\")\""}, "RowDefault"], FontFamily -> "Times", FontSize -> 
                    14, StripOnInput -> False], 
                    StyleBox[
                    OverscriptBox[
                    SubscriptBox["\"\[ScriptL]\"", "2"], "^"], FontFamily -> 
                    "Times", FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                   "RowDefault"], " ", 
                  TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "6", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "1", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "2", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                   "RowDefault"], " ", 
                  TemplateBox[{
                    StyleBox[
                    "\"\[LeftAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    OverscriptBox[
                    SubscriptBox["\"\[ScriptL]\"", "3"], "^"], FontFamily -> 
                    "Times", FontSize -> 14, StripOnInput -> False], 
                    StyleBox[
                    "4", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "3", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                    False], 
                    StyleBox[
                    "\"\[RightAngleBracket]\"", FontFamily -> "Times", 
                    FontSize -> 14, StripOnInput -> False]},
                   "RowDefault"]}]}], ")"}]}], "+", 
              RowBox[{
               TemplateBox[{
                 StyleBox[
                 "\"\[LeftAngleBracket]\"", FontFamily -> "Times", FontSize -> 
                  14, StripOnInput -> False], 
                 StyleBox[
                 "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                  False], 
                 StyleBox[
                  TemplateBox[{"\"(\"", 
                    StyleBox[
                    SubscriptBox["\[ScriptL]", 
                    StyleBox[
                    "3", Magnification -> 1.25 Inherited, StripOnInput -> 
                    False]], FontFamily -> "Times", StripOnInput -> False], 
                    "\")\""}, "RowDefault"], FontFamily -> "Times", FontSize -> 
                  14, StripOnInput -> False], 
                 StyleBox[
                  OverscriptBox[
                   SubscriptBox["\"\[ScriptL]\"", "2"], "^"], FontFamily -> 
                  "Times", FontSize -> 14, StripOnInput -> False], 
                 StyleBox[
                 "\"\[RightAngleBracket]\"", FontFamily -> "Times", FontSize -> 
                  14, StripOnInput -> False]},
                "RowDefault"], " ", 
               TemplateBox[{
                 StyleBox[
                 "\"\[LeftAngleBracket]\"", FontFamily -> "Times", FontSize -> 
                  14, StripOnInput -> False], 
                 StyleBox[
                  
                  TemplateBox[{
                   "\"(\"", "2", "3", "\")\"", "\"\[Intersection]\"", "\"(\"",
                     "6", "5", "1", "\")\""}, "RowDefault"], FontFamily -> 
                  "Times", FontSize -> 14, StripOnInput -> False], 
                 StyleBox[
                  TemplateBox[{"\"(\"", 
                    StyleBox[
                    SubscriptBox["\[ScriptL]", 
                    StyleBox[
                    "1", Magnification -> 1.25 Inherited, StripOnInput -> 
                    False]], FontFamily -> "Times", StripOnInput -> False], 
                    "\")\""}, "RowDefault"], FontFamily -> "Times", FontSize -> 
                  14, StripOnInput -> False], 
                 StyleBox[
                 "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                  False], 
                 StyleBox[
                 "\"\[RightAngleBracket]\"", FontFamily -> "Times", FontSize -> 
                  14, StripOnInput -> False]},
                "RowDefault"], " ", 
               TemplateBox[{
                 StyleBox[
                 "\"\[LeftAngleBracket]\"", FontFamily -> "Times", FontSize -> 
                  14, StripOnInput -> False], 
                 StyleBox[
                 "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                  False], 
                 StyleBox[
                 "3", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                  False], 
                 StyleBox[
                 "2", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                  False], 
                 StyleBox[
                 "1", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                  False], 
                 StyleBox[
                 "\"\[RightAngleBracket]\"", FontFamily -> "Times", FontSize -> 
                  14, StripOnInput -> False]},
                "RowDefault"], " ", 
               TemplateBox[{
                 StyleBox[
                 "\"\[LeftAngleBracket]\"", FontFamily -> "Times", FontSize -> 
                  14, StripOnInput -> False], 
                 StyleBox[
                  OverscriptBox[
                   SubscriptBox["\"\[ScriptL]\"", "3"], "^"], FontFamily -> 
                  "Times", FontSize -> 14, StripOnInput -> False], 
                 StyleBox[
                 "4", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                  False], 
                 StyleBox[
                 "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                  False], 
                 StyleBox[
                 "6", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
                  False], 
                 StyleBox[
                 "\"\[RightAngleBracket]\"", FontFamily -> "Times", FontSize -> 
                  14, StripOnInput -> False]},
                "RowDefault"]}]}], ")"}]}]}], ")"}], "4"], " ", 
        TemplateBox[{
          StyleBox[
           SubscriptBox["\"B\"", 
            StyleBox[
            "3", Magnification -> 1.3 Inherited, StripOnInput -> False]], 
           FontFamily -> "Times", FontSize -> 14, StripOnInput -> False], 
          StyleBox[
           StyleBox[
           "\"[\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
           FontFamily -> "Times", FontSize -> 14, StripOnInput -> False], 
          StyleBox[
           
           TemplateBox[{
            "\"(\"", "2", "3", "\")\"", "\"\[Intersection]\"", "\"(\"", "6", 
             "5", "1", "\")\""}, "RowDefault"], FontFamily -> "Times", 
           FontSize -> 14, StripOnInput -> False], 
          StyleBox[
          "\",{\"", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
           False], 
          StyleBox[
          "4", FontFamily -> "Times", FontSize -> 14, StripOnInput -> False], 
          
          StyleBox[
          "\", \"", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
           False], 
          StyleBox[
          "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> False], 
          
          StyleBox[
          "\"},{\"", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
           False], 
          StyleBox[
          "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> False], 
          
          StyleBox[
          "\", \"", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
           False], 
          StyleBox[
           
           TemplateBox[{
            "\"(\"", "6", "5", "\")\"", "\"\[Intersection]\"", "\"(\"", "3", 
             "2", "1", "\")\""}, "RowDefault"], FontFamily -> "Times", 
           FontSize -> 14, StripOnInput -> False], 
          StyleBox[
          "\"}\"", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
           False], 
          StyleBox[
           StyleBox[
           "\"]\"", Magnification -> 1.2 Inherited, StripOnInput -> False], 
           FontFamily -> "Times", FontSize -> 14, StripOnInput -> False]},
         "RowDefault"]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", FontFamily -> "Times", FontSize -> 14, 
           StripOnInput -> False], 
          StyleBox[
          "1", FontFamily -> "Times", FontSize -> 14, StripOnInput -> False], 
          
          StyleBox[
          "2", FontFamily -> "Times", FontSize -> 14, StripOnInput -> False], 
          
          StyleBox[
          "3", FontFamily -> "Times", FontSize -> 14, StripOnInput -> False], 
          
          StyleBox[
          "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> False], 
          
          StyleBox[
          "\"\[RightAngleBracket]\"", FontFamily -> "Times", FontSize -> 14, 
           StripOnInput -> False]},
         "RowDefault"], " ", 
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", FontFamily -> "Times", FontSize -> 14, 
           StripOnInput -> False], 
          StyleBox[
          "3", FontFamily -> "Times", FontSize -> 14, StripOnInput -> False], 
          
          StyleBox[
          "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> False], 
          
          StyleBox[
          "6", FontFamily -> "Times", FontSize -> 14, StripOnInput -> False], 
          
          StyleBox[
          "1", FontFamily -> "Times", FontSize -> 14, StripOnInput -> False], 
          
          StyleBox[
          "\"\[RightAngleBracket]\"", FontFamily -> "Times", FontSize -> 14, 
           StripOnInput -> False]},
         "RowDefault"], " ", 
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", FontFamily -> "Times", FontSize -> 14, 
           StripOnInput -> False], 
          StyleBox[
          "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> False], 
          
          StyleBox[
          "6", FontFamily -> "Times", FontSize -> 14, StripOnInput -> False], 
          
          StyleBox[
          "1", FontFamily -> "Times", FontSize -> 14, StripOnInput -> False], 
          
          StyleBox[
          "2", FontFamily -> "Times", FontSize -> 14, StripOnInput -> False], 
          
          StyleBox[
          "\"\[RightAngleBracket]\"", FontFamily -> "Times", FontSize -> 14, 
           StripOnInput -> False]},
         "RowDefault"], " ", 
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", FontFamily -> "Times", FontSize -> 14, 
           StripOnInput -> False], 
          StyleBox[
          "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> False], 
          
          StyleBox[
           OverscriptBox[
            SubscriptBox["\"\[ScriptL]\"", "1"], "^"], FontFamily -> "Times", 
           FontSize -> 14, StripOnInput -> False], 
          StyleBox[
           OverscriptBox[
            SubscriptBox["\"\[ScriptL]\"", "2"], "^"], FontFamily -> "Times", 
           FontSize -> 14, StripOnInput -> False], 
          StyleBox[
           OverscriptBox[
            SubscriptBox["\"\[ScriptL]\"", "3"], "^"], FontFamily -> "Times", 
           FontSize -> 14, StripOnInput -> False], 
          StyleBox[
          "\"\[RightAngleBracket]\"", FontFamily -> "Times", FontSize -> 14, 
           StripOnInput -> False]},
         "RowDefault"], " ", 
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", FontFamily -> "Times", FontSize -> 14, 
           StripOnInput -> False], 
          StyleBox[
          "6", FontFamily -> "Times", FontSize -> 14, StripOnInput -> False], 
          
          StyleBox[
          "1", FontFamily -> "Times", FontSize -> 14, StripOnInput -> False], 
          
          StyleBox[
          "2", FontFamily -> "Times", FontSize -> 14, StripOnInput -> False], 
          
          StyleBox[
          "3", FontFamily -> "Times", FontSize -> 14, StripOnInput -> False], 
          
          StyleBox[
          "\"\[RightAngleBracket]\"", FontFamily -> "Times", FontSize -> 14, 
           StripOnInput -> False]},
         "RowDefault"], " ", 
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", FontFamily -> "Times", FontSize -> 14, 
           StripOnInput -> False], 
          StyleBox[
           OverscriptBox[
            SubscriptBox["\"\[ScriptL]\"", "1"], "^"], FontFamily -> "Times", 
           FontSize -> 14, StripOnInput -> False], 
          StyleBox[
           OverscriptBox[
            SubscriptBox["\"\[ScriptL]\"", "2"], "^"], FontFamily -> "Times", 
           FontSize -> 14, StripOnInput -> False], 
          StyleBox[
           OverscriptBox[
            SubscriptBox["\"\[ScriptL]\"", "3"], "^"], FontFamily -> "Times", 
           FontSize -> 14, StripOnInput -> False], 
          StyleBox[
           
           TemplateBox[{
            "\"(\"", "4", "5", "\")\"", "\"\[Intersection]\"", "\"(\"", 
             TemplateBox[{"\"(\"", 
               StyleBox[
                SubscriptBox["\[ScriptL]", 
                 StyleBox[
                 "3", Magnification -> 1.25 Inherited, StripOnInput -> 
                  False]], FontFamily -> "Times", StripOnInput -> False], 
               "\")\""}, "RowDefault"], 
             OverscriptBox[
              SubscriptBox["\"\[ScriptL]\"", "2"], "^"], "\")\""}, 
            "RowDefault"], FontFamily -> "Times", FontSize -> 14, 
           StripOnInput -> False], 
          StyleBox[
          "\"\[RightAngleBracket]\"", FontFamily -> "Times", FontSize -> 14, 
           StripOnInput -> False]},
         "RowDefault"], " ", 
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", FontFamily -> "Times", FontSize -> 14, 
           StripOnInput -> False], 
          StyleBox[
           OverscriptBox[
            SubscriptBox["\"\[ScriptL]\"", "1"], "^"], FontFamily -> "Times", 
           FontSize -> 14, StripOnInput -> False], 
          StyleBox[
           
           TemplateBox[{
            "\"(\"", "2", "3", "\")\"", "\"\[Intersection]\"", "\"(\"", "6", 
             "5", "1", "\")\""}, "RowDefault"], FontFamily -> "Times", 
           FontSize -> 14, StripOnInput -> False], 
          StyleBox[
           
           TemplateBox[{
            "\"(\"", "4", "5", "\")\"", "\"\[Intersection]\"", "\"(\"", 
             TemplateBox[{"\"(\"", 
               StyleBox[
                SubscriptBox["\[ScriptL]", 
                 StyleBox[
                 "3", Magnification -> 1.25 Inherited, StripOnInput -> 
                  False]], FontFamily -> "Times", StripOnInput -> False], 
               "\")\""}, "RowDefault"], 
             OverscriptBox[
              SubscriptBox["\"\[ScriptL]\"", "2"], "^"], "\")\""}, 
            "RowDefault"], FontFamily -> "Times", FontSize -> 14, 
           StripOnInput -> False], 
          StyleBox[
           OverscriptBox[
            SubscriptBox["\"\[ScriptL]\"", "3"], "^"], FontFamily -> "Times", 
           FontSize -> 14, StripOnInput -> False], 
          StyleBox[
          "\"\[RightAngleBracket]\"", FontFamily -> "Times", FontSize -> 14, 
           StripOnInput -> False]},
         "RowDefault"], " ", 
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", FontFamily -> "Times", FontSize -> 14, 
           StripOnInput -> False], 
          StyleBox[
           OverscriptBox[
            SubscriptBox["\"\[ScriptL]\"", "2"], "^"], FontFamily -> "Times", 
           FontSize -> 14, StripOnInput -> False], 
          StyleBox[
           OverscriptBox[
            SubscriptBox["\"\[ScriptL]\"", "1"], "^"], FontFamily -> "Times", 
           FontSize -> 14, StripOnInput -> False], 
          StyleBox[
           
           TemplateBox[{
            "\"(\"", "2", "3", "\")\"", "\"\[Intersection]\"", "\"(\"", "6", 
             "5", "1", "\")\""}, "RowDefault"], FontFamily -> "Times", 
           FontSize -> 14, StripOnInput -> False], 
          StyleBox[
           
           TemplateBox[{
            "\"(\"", "4", "5", "\")\"", "\"\[Intersection]\"", "\"(\"", 
             TemplateBox[{"\"(\"", 
               StyleBox[
                SubscriptBox["\[ScriptL]", 
                 StyleBox[
                 "3", Magnification -> 1.25 Inherited, StripOnInput -> 
                  False]], FontFamily -> "Times", StripOnInput -> False], 
               "\")\""}, "RowDefault"], 
             OverscriptBox[
              SubscriptBox["\"\[ScriptL]\"", "2"], "^"], "\")\""}, 
            "RowDefault"], FontFamily -> "Times", FontSize -> 14, 
           StripOnInput -> False], 
          StyleBox[
          "\"\[RightAngleBracket]\"", FontFamily -> "Times", FontSize -> 14, 
           StripOnInput -> False]},
         "RowDefault"], " ", 
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", FontFamily -> "Times", FontSize -> 14, 
           StripOnInput -> False], 
          StyleBox[
           OverscriptBox[
            SubscriptBox["\"\[ScriptL]\"", "2"], "^"], FontFamily -> "Times", 
           FontSize -> 14, StripOnInput -> False], 
          StyleBox[
           OverscriptBox[
            SubscriptBox["\"\[ScriptL]\"", "3"], "^"], FontFamily -> "Times", 
           FontSize -> 14, StripOnInput -> False], 
          StyleBox[
           
           TemplateBox[{
            "\"(\"", "4", "5", "\")\"", "\"\[Intersection]\"", "\"(\"", 
             TemplateBox[{"\"(\"", 
               StyleBox[
                SubscriptBox["\[ScriptL]", 
                 StyleBox[
                 "3", Magnification -> 1.25 Inherited, StripOnInput -> 
                  False]], FontFamily -> "Times", StripOnInput -> False], 
               "\")\""}, "RowDefault"], 
             OverscriptBox[
              SubscriptBox["\"\[ScriptL]\"", "2"], "^"], "\")\""}, 
            "RowDefault"], FontFamily -> "Times", FontSize -> 14, 
           StripOnInput -> False], 
          StyleBox[
          "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> False], 
          
          StyleBox[
          "\"\[RightAngleBracket]\"", FontFamily -> "Times", FontSize -> 14, 
           StripOnInput -> False]},
         "RowDefault"], " ", 
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", FontFamily -> "Times", FontSize -> 14, 
           StripOnInput -> False], 
          StyleBox[
           OverscriptBox[
            SubscriptBox["\"\[ScriptL]\"", "3"], "^"], FontFamily -> "Times", 
           FontSize -> 14, StripOnInput -> False], 
          StyleBox[
           OverscriptBox[
            SubscriptBox["\"\[ScriptL]\"", "2"], "^"], FontFamily -> "Times", 
           FontSize -> 14, StripOnInput -> False], 
          StyleBox[
           OverscriptBox[
            SubscriptBox["\"\[ScriptL]\"", "1"], "^"], FontFamily -> "Times", 
           FontSize -> 14, StripOnInput -> False], 
          StyleBox[
           
           TemplateBox[{
            "\"(\"", "2", "3", "\")\"", "\"\[Intersection]\"", "\"(\"", "6", 
             "5", "1", "\")\""}, "RowDefault"], FontFamily -> "Times", 
           FontSize -> 14, StripOnInput -> False], 
          StyleBox[
          "\"\[RightAngleBracket]\"", FontFamily -> "Times", FontSize -> 14, 
           StripOnInput -> False]},
         "RowDefault"], " ", 
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", FontFamily -> "Times", FontSize -> 14, 
           StripOnInput -> False], 
          StyleBox[
           OverscriptBox[
            SubscriptBox["\"\[ScriptL]\"", "3"], "^"], FontFamily -> "Times", 
           FontSize -> 14, StripOnInput -> False], 
          StyleBox[
           
           TemplateBox[{
            "\"(\"", "4", "5", "\")\"", "\"\[Intersection]\"", "\"(\"", 
             TemplateBox[{"\"(\"", 
               StyleBox[
                SubscriptBox["\[ScriptL]", 
                 StyleBox[
                 "3", Magnification -> 1.25 Inherited, StripOnInput -> 
                  False]], FontFamily -> "Times", StripOnInput -> False], 
               "\")\""}, "RowDefault"], 
             OverscriptBox[
              SubscriptBox["\"\[ScriptL]\"", "2"], "^"], "\")\""}, 
            "RowDefault"], FontFamily -> "Times", FontSize -> 14, 
           StripOnInput -> False], 
          StyleBox[
          "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> False], 
          
          StyleBox[
           OverscriptBox[
            SubscriptBox["\"\[ScriptL]\"", "1"], "^"], FontFamily -> "Times", 
           FontSize -> 14, StripOnInput -> False], 
          StyleBox[
          "\"\[RightAngleBracket]\"", FontFamily -> "Times", FontSize -> 14, 
           StripOnInput -> False]},
         "RowDefault"], " ", 
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", FontFamily -> "Times", FontSize -> 14, 
           StripOnInput -> False], 
          StyleBox[
           
           TemplateBox[{
            "\"(\"", "4", "5", "\")\"", "\"\[Intersection]\"", "\"(\"", 
             TemplateBox[{"\"(\"", 
               StyleBox[
                SubscriptBox["\[ScriptL]", 
                 StyleBox[
                 "3", Magnification -> 1.25 Inherited, StripOnInput -> 
                  False]], FontFamily -> "Times", StripOnInput -> False], 
               "\")\""}, "RowDefault"], 
             OverscriptBox[
              SubscriptBox["\"\[ScriptL]\"", "2"], "^"], "\")\""}, 
            "RowDefault"], FontFamily -> "Times", FontSize -> 14, 
           StripOnInput -> False], 
          StyleBox[
          "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> False], 
          
          StyleBox[
           OverscriptBox[
            SubscriptBox["\"\[ScriptL]\"", "1"], "^"], FontFamily -> "Times", 
           FontSize -> 14, StripOnInput -> False], 
          StyleBox[
           OverscriptBox[
            SubscriptBox["\"\[ScriptL]\"", "2"], "^"], FontFamily -> "Times", 
           FontSize -> 14, StripOnInput -> False], 
          StyleBox[
          "\"\[RightAngleBracket]\"", FontFamily -> "Times", FontSize -> 14, 
           StripOnInput -> False]},
         "RowDefault"], " ", 
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", FontFamily -> "Times", FontSize -> 14, 
           StripOnInput -> False], 
          StyleBox[
           
           TemplateBox[{
            "\"(\"", "4", "5", "\")\"", "\"\[Intersection]\"", "\"(\"", 
             TemplateBox[{"\"(\"", 
               StyleBox[
                SubscriptBox["\[ScriptL]", 
                 StyleBox[
                 "3", Magnification -> 1.25 Inherited, StripOnInput -> 
                  False]], FontFamily -> "Times", StripOnInput -> False], 
               "\")\""}, "RowDefault"], 
             OverscriptBox[
              SubscriptBox["\"\[ScriptL]\"", "2"], "^"], "\")\""}, 
            "RowDefault"], FontFamily -> "Times", FontSize -> 14, 
           StripOnInput -> False], 
          StyleBox[
           OverscriptBox[
            SubscriptBox["\"\[ScriptL]\"", "3"], "^"], FontFamily -> "Times", 
           FontSize -> 14, StripOnInput -> False], 
          StyleBox[
           OverscriptBox[
            SubscriptBox["\"\[ScriptL]\"", "2"], "^"], FontFamily -> "Times", 
           FontSize -> 14, StripOnInput -> False], 
          StyleBox[
           OverscriptBox[
            SubscriptBox["\"\[ScriptL]\"", "1"], "^"], FontFamily -> "Times", 
           FontSize -> 14, StripOnInput -> False], 
          StyleBox[
          "\"\[RightAngleBracket]\"", FontFamily -> "Times", FontSize -> 14, 
           StripOnInput -> False]},
         "RowDefault"], " ", 
        TemplateBox[{
          StyleBox[
          "\"\[LeftAngleBracket]\"", FontFamily -> "Times", FontSize -> 14, 
           StripOnInput -> False], 
          StyleBox[
           
           TemplateBox[{
            "\"(\"", "2", "3", "\")\"", "\"\[Intersection]\"", "\"(\"", "6", 
             "5", "1", "\")\""}, "RowDefault"], FontFamily -> "Times", 
           FontSize -> 14, StripOnInput -> False], 
          StyleBox[
           
           TemplateBox[{
            "\"(\"", "4", "5", "\")\"", "\"\[Intersection]\"", "\"(\"", 
             TemplateBox[{"\"(\"", 
               StyleBox[
                SubscriptBox["\[ScriptL]", 
                 StyleBox[
                 "3", Magnification -> 1.25 Inherited, StripOnInput -> 
                  False]], FontFamily -> "Times", StripOnInput -> False], 
               "\")\""}, "RowDefault"], 
             OverscriptBox[
              SubscriptBox["\"\[ScriptL]\"", "2"], "^"], "\")\""}, 
            "RowDefault"], FontFamily -> "Times", FontSize -> 14, 
           StripOnInput -> False], 
          StyleBox[
           OverscriptBox[
            SubscriptBox["\"\[ScriptL]\"", "3"], "^"], FontFamily -> "Times", 
           FontSize -> 14, StripOnInput -> False], 
          StyleBox[
           OverscriptBox[
            SubscriptBox["\"\[ScriptL]\"", "2"], "^"], FontFamily -> "Times", 
           FontSize -> 14, StripOnInput -> False], 
          StyleBox[
          "\"\[RightAngleBracket]\"", FontFamily -> "Times", FontSize -> 14, 
           StripOnInput -> False]},
         "RowDefault"]}], ")"}]}], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", 
          FractionBox[
           TemplateBox[{
             StyleBox[
             "\"\[LeftAngleBracket]\"", FontFamily -> "Times", FontSize -> 14,
               StripOnInput -> False], 
             StyleBox[
             "3", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
              False], 
             StyleBox[
             "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
              False], 
             StyleBox[
             "6", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
              False], 
             StyleBox[
             "1", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
              False], 
             StyleBox[
             "\"\[RightAngleBracket]\"", FontFamily -> "Times", FontSize -> 
              14, StripOnInput -> False]},
            "RowDefault"], 
           TemplateBox[{
             StyleBox[
             "\"\[LeftAngleBracket]\"", FontFamily -> "Times", FontSize -> 14,
               StripOnInput -> False], 
             StyleBox[
             "2", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
              False], 
             StyleBox[
             "3", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
              False], 
             StyleBox[
             "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
              False], 
             StyleBox[
             "6", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
              False], 
             StyleBox[
             "\"\[RightAngleBracket]\"", FontFamily -> "Times", FontSize -> 
              14, StripOnInput -> False]},
            "RowDefault"]], 
          FractionBox[
           TemplateBox[{
             StyleBox[
             "\"\[LeftAngleBracket]\"", FontFamily -> "Times", FontSize -> 14,
               StripOnInput -> False], 
             StyleBox[
             "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
              False], 
             StyleBox[
             "6", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
              False], 
             StyleBox[
             "1", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
              False], 
             StyleBox[
             "2", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
              False], 
             StyleBox[
             "\"\[RightAngleBracket]\"", FontFamily -> "Times", FontSize -> 
              14, StripOnInput -> False]},
            "RowDefault"], 
           TemplateBox[{
             StyleBox[
             "\"\[LeftAngleBracket]\"", FontFamily -> "Times", FontSize -> 14,
               StripOnInput -> False], 
             StyleBox[
             "2", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
              False], 
             StyleBox[
             "3", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
              False], 
             StyleBox[
             "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
              False], 
             StyleBox[
             "6", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
              False], 
             StyleBox[
             "\"\[RightAngleBracket]\"", FontFamily -> "Times", FontSize -> 
              14, StripOnInput -> False]},
            "RowDefault"]], "0", 
          FractionBox[
           TemplateBox[{
             StyleBox[
             "\"\[LeftAngleBracket]\"", FontFamily -> "Times", FontSize -> 14,
               StripOnInput -> False], 
             StyleBox[
             "6", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
              False], 
             StyleBox[
             "1", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
              False], 
             StyleBox[
             "2", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
              False], 
             StyleBox[
             "3", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
              False], 
             StyleBox[
             "\"\[RightAngleBracket]\"", FontFamily -> "Times", FontSize -> 
              14, StripOnInput -> False]},
            "RowDefault"], 
           TemplateBox[{
             StyleBox[
             "\"\[LeftAngleBracket]\"", FontFamily -> "Times", FontSize -> 14,
               StripOnInput -> False], 
             StyleBox[
             "2", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
              False], 
             StyleBox[
             "3", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
              False], 
             StyleBox[
             "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
              False], 
             StyleBox[
             "6", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
              False], 
             StyleBox[
             "\"\[RightAngleBracket]\"", FontFamily -> "Times", FontSize -> 
              14, StripOnInput -> False]},
            "RowDefault"]], 
          FractionBox[
           TemplateBox[{
             StyleBox[
             "\"\[LeftAngleBracket]\"", FontFamily -> "Times", FontSize -> 14,
               StripOnInput -> False], 
             StyleBox[
             "1", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
              False], 
             StyleBox[
             "2", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
              False], 
             StyleBox[
             "3", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
              False], 
             StyleBox[
             "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
              False], 
             StyleBox[
             "\"\[RightAngleBracket]\"", FontFamily -> "Times", FontSize -> 
              14, StripOnInput -> False]},
            "RowDefault"], 
           TemplateBox[{
             StyleBox[
             "\"\[LeftAngleBracket]\"", FontFamily -> "Times", FontSize -> 14,
               StripOnInput -> False], 
             StyleBox[
             "2", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
              False], 
             StyleBox[
             "3", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
              False], 
             StyleBox[
             "5", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
              False], 
             StyleBox[
             "6", FontFamily -> "Times", FontSize -> 14, StripOnInput -> 
              False], 
             StyleBox[
             "\"\[RightAngleBracket]\"", FontFamily -> "Times", FontSize -> 
              14, StripOnInput -> False]},
            "RowDefault"]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}], ",", 
   TagBox[
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         TagBox[GridBox[{
            {
             TemplateBox[{
               OverscriptBox[
                SubscriptBox["\"\[ScriptL]\"", "1"], "^"], "\"\[Rule]\"", 
               TemplateBox[{"\"(\"", "5", 
                 
                 TemplateBox[{
                  "\"(\"", "6", "5", "\")\"", "\"\[Intersection]\"", "\"(\"", 
                   "3", "2", "1", "\")\""}, "RowDefault"], 
                 
                 TemplateBox[{
                  "\"(\"", "2", "3", "\")\"", "\"\[Intersection]\"", "\"(\"", 
                   "6", "5", "1", "\")\""}, "RowDefault"], "\")\"", 
                 "\"\[Intersection]\"", 
                 TemplateBox[{"\"(\"", 
                   StyleBox[
                    SubscriptBox["\[ScriptL]", 
                    StyleBox[
                    "1", Magnification -> 1.25 Inherited, StripOnInput -> 
                    False]], FontFamily -> "Times", StripOnInput -> False], 
                   "\")\""}, "RowDefault"]}, "RowDefault"]},
              "Row",
              DisplayFunction->(PaneBox[
                RowBox[{
                  TemplateSlotSequence[1, "\[InvisibleSpace]"]}], Alignment -> 
                Center]& ),
              InterpretationFunction->(RowBox[{"Row", "[", 
                 RowBox[{
                   RowBox[{"{", 
                    TemplateSlotSequence[1, ","], "}"}], ",", 
                   RowBox[{"Alignment", "\[Rule]", "Center"}]}], "]"}]& )]},
            {
             TemplateBox[{
               OverscriptBox[
                SubscriptBox["\"\[ScriptL]\"", "2"], "^"], "\"\[Rule]\"", 
               TemplateBox[{
                 TemplateBox[{"\"(\"", 
                   StyleBox[
                    SubscriptBox["\[ScriptL]", 
                    StyleBox[
                    "2", Magnification -> 1.25 Inherited, StripOnInput -> 
                    False]], FontFamily -> "Times", StripOnInput -> False], 
                   "\")\""}, "RowDefault"], "\"\[Intersection]\"", "\"(\"", 
                 TemplateBox[{"\"(\"", 
                   StyleBox[
                    SubscriptBox["\[ScriptL]", 
                    StyleBox[
                    "1", Magnification -> 1.25 Inherited, StripOnInput -> 
                    False]], FontFamily -> "Times", StripOnInput -> False], 
                   "\")\""}, "RowDefault"], 
                 
                 TemplateBox[{
                  "\"(\"", "2", "3", "\")\"", "\"\[Intersection]\"", "\"(\"", 
                   "6", "5", "1", "\")\""}, "RowDefault"], "\")\""}, 
                "RowDefault"]},
              "Row",
              DisplayFunction->(PaneBox[
                RowBox[{
                  TemplateSlotSequence[1, "\[InvisibleSpace]"]}], Alignment -> 
                Center]& ),
              InterpretationFunction->(RowBox[{"Row", "[", 
                 RowBox[{
                   RowBox[{"{", 
                    TemplateSlotSequence[1, ","], "}"}], ",", 
                   RowBox[{"Alignment", "\[Rule]", "Center"}]}], "]"}]& )]},
            {
             TemplateBox[{
               OverscriptBox[
                SubscriptBox["\"\[ScriptL]\"", "3"], "^"], "\"\[Rule]\"", 
               TemplateBox[{
                 TemplateBox[{"\"(\"", 
                   StyleBox[
                    SubscriptBox["\[ScriptL]", 
                    StyleBox[
                    "3", Magnification -> 1.25 Inherited, StripOnInput -> 
                    False]], FontFamily -> "Times", StripOnInput -> False], 
                   "\")\""}, "RowDefault"], "\"\[Intersection]\"", "\"(\"", 
                 TemplateBox[{"\"(\"", 
                   StyleBox[
                    SubscriptBox["\[ScriptL]", 
                    StyleBox[
                    "2", Magnification -> 1.25 Inherited, StripOnInput -> 
                    False]], FontFamily -> "Times", StripOnInput -> False], 
                   "\")\""}, "RowDefault"], 
                 OverscriptBox[
                  SubscriptBox["\"\[ScriptL]\"", "1"], "^"], "\")\""}, 
                "RowDefault"]},
              "Row",
              DisplayFunction->(PaneBox[
                RowBox[{
                  TemplateSlotSequence[1, "\[InvisibleSpace]"]}], Alignment -> 
                Center]& ),
              InterpretationFunction->(RowBox[{"Row", "[", 
                 RowBox[{
                   RowBox[{"{", 
                    TemplateSlotSequence[1, ","], "}"}], ",", 
                   RowBox[{"Alignment", "\[Rule]", "Center"}]}], "]"}]& )]}
           },
           AutoDelete->False,
           GridBoxAlignment->{"Columns" -> {{Left}}},
           
           GridBoxItemSize->{
            "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
          "Grid"]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], "}"}]], "Output",
 CellChangeTimes->{{3.888246060209223*^9, 3.8882460657086*^9}},
 CellLabel->"Out[18]=",ExpressionUUID->"e739bc36-689c-48df-8bb1-3cfba21b63c2"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Counting terms in the recursion (prior to \[Eta]-integration)", \
"Subsection",
 CellChangeTimes->{{3.892032776135084*^9, 
  3.8920327951534557`*^9}},ExpressionUUID->"c407b884-2f44-4761-8d80-\
747626a76e09"],

Cell["\<\
These numbers are computed by the generating function described in the \
associated paper. \
\>", "Text",
 CellChangeTimes->{{3.892032802636366*^9, 
  3.892032819518922*^9}},ExpressionUUID->"ff0dd4f8-13c5-4f13-88f2-\
7dd04701f7e8"],

Cell[CellGroupData[{

Cell["e.g. number of terms in 5-loop MHV amplitude integrands", \
"Subsubsection",
 CellChangeTimes->{{3.892032832011509*^9, 
  3.8920328514899282`*^9}},ExpressionUUID->"e4bff9af-4954-4f60-be31-\
86cca67b9838"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"numberOfTermsInPreAmp", "[", 
    RowBox[{"#", ",", "0", ",", "5"}], "]"}], "&"}], "/@", 
  RowBox[{"Range", "[", 
   RowBox[{"4", ",", "20"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.892032797993807*^9, 3.892032862013983*^9}},
 CellLabel->
  "In[162]:=",ExpressionUUID->"f03a6ccd-3cf5-42b1-ad5f-6b95e76ff494"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "56914", ",", "287906", ",", "1047488", ",", "3199392", ",", "8643871", ",",
    "21237657", ",", "48312252", ",", "103068292", ",", "208210972", ",", 
   "401295408", ",", "742372796", ",", "1324669764", ",", "2289195857", ",", 
   "3844359103", ",", "6291878536", ",", "10060516856", ",", "15749417542"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.892032874262108*^9},
 CellLabel->
  "Out[162]=",ExpressionUUID->"65892499-a56b-4f4c-ab1a-6a66af356830"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Kinematic Specifications", "Subsection",
 CellChangeTimes->{{3.888244332194028*^9, 3.8882443408664083`*^9}, 
   3.888244567536566*^9},ExpressionUUID->"a1f8f897-737e-4669-b807-\
27ed736c5945"],

Cell[CellGroupData[{

Cell["Reference Kinematics", "Subsubsection",
 CellChangeTimes->{{3.8882445738811207`*^9, 
  3.888244576049736*^9}},ExpressionUUID->"6e0ae8df-53fd-47cb-8dba-\
76a7300045e1"],

Cell[TextData[{
 StyleBox["Upon loading the package, ",
  FontSize->18],
 StyleBox["referenceZs",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox[" are loaded\[LongDash]suitable for n<=10 particles at L<=7 loops",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.8882443422839947`*^9, 3.888244405607317*^9}, {
  3.88824445874641*^9, 
  3.888244461431465*^9}},ExpressionUUID->"c082731a-95fb-4b1c-9a0c-\
6a6e88cd39b9"],

Cell[TextData[{
 StyleBox["These can be shown using ",
  FontSize->18],
 StyleBox["showTwistors[]",
  FontSize->18,
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.888244465016947*^9, 
  3.888244472778617*^9}},ExpressionUUID->"c8bc2669-0981-45ab-bce9-\
2ca6eb1d27f2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"showTwistors", "[", "]"}]], "Input",
 CellChangeTimes->{{3.888244406334051*^9, 3.8882444094809113`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"7c0ef98c-0df8-4c5f-a1a7-0a51eadfe91d"],

Cell[BoxData[
 TemplateBox[{
   TemplateBox[{1}, "Spacer1"], 
   TagBox[
    GridBox[{{
       StyleBox[
        SubscriptBox["Z", 
         StyleBox[
         "1", Magnification -> 1.3 Inherited, StripOnInput -> False]], 
        FontFamily -> "Times", StripOnInput -> False], 
       StyleBox[
        SubscriptBox["Z", 
         StyleBox[
         "2", Magnification -> 1.3 Inherited, StripOnInput -> False]], 
        FontFamily -> "Times", StripOnInput -> False], 
       StyleBox[
        SubscriptBox["Z", 
         StyleBox[
         "3", Magnification -> 1.3 Inherited, StripOnInput -> False]], 
        FontFamily -> "Times", StripOnInput -> False], 
       StyleBox[
        SubscriptBox["Z", 
         StyleBox[
         "4", Magnification -> 1.3 Inherited, StripOnInput -> False]], 
        FontFamily -> "Times", StripOnInput -> False], 
       StyleBox[
        SubscriptBox["Z", 
         StyleBox[
         "5", Magnification -> 1.3 Inherited, StripOnInput -> False]], 
        FontFamily -> "Times", StripOnInput -> False], 
       StyleBox[
        SubscriptBox["Z", 
         StyleBox[
         "6", Magnification -> 1.3 Inherited, StripOnInput -> False]], 
        FontFamily -> "Times", StripOnInput -> False], 
       StyleBox[
        SubscriptBox["Z", 
         StyleBox[
         "7", Magnification -> 1.3 Inherited, StripOnInput -> False]], 
        FontFamily -> "Times", StripOnInput -> False], 
       StyleBox[
        SubscriptBox["Z", 
         StyleBox[
         "8", Magnification -> 1.3 Inherited, StripOnInput -> False]], 
        FontFamily -> "Times", StripOnInput -> False], 
       StyleBox[
        SubscriptBox["Z", 
         StyleBox[
         "9", Magnification -> 1.3 Inherited, StripOnInput -> False]], 
        FontFamily -> "Times", StripOnInput -> False], 
       StyleBox[
        SubscriptBox["Z", 
         StyleBox[
         "10", Magnification -> 1.3 Inherited, StripOnInput -> False]], 
        FontFamily -> "Times", StripOnInput -> False]}, {
      "1", "1", "1", "1", "1", "1", "1", "1", "1", "1"}, {
      "1", "2", "3", "4", "5", "6", "7", "8", "9", "10"}, {
      "1", "3", "6", "10", "15", "21", "28", "36", "45", "55"}, {
      "1", "4", "10", "20", "35", "56", "84", "120", "165", "220"}}, 
     AutoDelete -> False, 
     GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
   TagBox[
    GridBox[{{
       StyleBox["A1", FontFamily -> "Times", StripOnInput -> False], 
       StyleBox["B1", FontFamily -> "Times", StripOnInput -> False]}, {
      "2", "2"}, {"20", "22"}, {"111", "133"}, {"451", "584"}}, AutoDelete -> 
     False, GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
   TagBox[
    GridBox[{{
       StyleBox["A2", FontFamily -> "Times", StripOnInput -> False], 
       StyleBox["B2", FontFamily -> "Times", StripOnInput -> False]}, {
      "2", "2"}, {"24", "26"}, {"157", "183"}, {"741", "924"}}, AutoDelete -> 
     False, GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
   TagBox[
    GridBox[{{
       StyleBox["A3", FontFamily -> "Times", StripOnInput -> False], 
       StyleBox["B3", FontFamily -> "Times", StripOnInput -> False]}, {
      "2", "2"}, {"28", "30"}, {"211", "241"}, {"1135", "1376"}}, AutoDelete -> 
     False, GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
   TagBox[
    GridBox[{{
       StyleBox["A4", FontFamily -> "Times", StripOnInput -> False], 
       StyleBox["B4", FontFamily -> "Times", StripOnInput -> False]}, {
      "2", "2"}, {"32", "34"}, {"273", "307"}, {"1649", "1956"}}, AutoDelete -> 
     False, GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
   TagBox[
    GridBox[{{
       StyleBox["A5", FontFamily -> "Times", StripOnInput -> False], 
       StyleBox["B5", FontFamily -> "Times", StripOnInput -> False]}, {
      "2", "2"}, {"36", "38"}, {"343", "381"}, {"2299", "2680"}}, AutoDelete -> 
     False, GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
   TagBox[
    GridBox[{{
       StyleBox["A6", FontFamily -> "Times", StripOnInput -> False], 
       StyleBox["B6", FontFamily -> "Times", StripOnInput -> False]}, {
      "2", "2"}, {"40", "42"}, {"421", "463"}, {"3101", "3564"}}, AutoDelete -> 
     False, GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
   TagBox[
    GridBox[{{
       StyleBox["A7", FontFamily -> "Times", StripOnInput -> False], 
       StyleBox["B7", FontFamily -> "Times", StripOnInput -> False]}, {
      "2", "1"}, {"44", "24"}, {"507", "300"}, {"4071", "2600"}}, AutoDelete -> 
     False, GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"]},
  "RowWithSeparator"]], "Output",
 CellChangeTimes->{3.888244409880794*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"e78416cc-e048-48d7-a721-007bb8024b79"]
}, Open  ]],

Cell[TextData[{
 "which shows the values stored in the ",
 StyleBox["global variable",
  FontWeight->"Bold"],
 " ",
 StyleBox["Zs",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.888244488644124*^9, 
  3.888244502689982*^9}},ExpressionUUID->"07039b08-d71d-4e04-ba5a-\
01afe2de7457"],

Cell[CellGroupData[{

Cell[BoxData["Zs"], "Input",
 CellChangeTimes->{{3.8882445037847137`*^9, 3.888244503945801*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"84f93a32-c5f1-4592-8e01-f5943f7117ad"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "6", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "4", ",", "10", ",", "20"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "5", ",", "15", ",", "35"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "6", ",", "21", ",", "56"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "7", ",", "28", ",", "84"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "8", ",", "36", ",", "120"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "9", ",", "45", ",", "165"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "10", ",", "55", ",", "220"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "20", ",", "111", ",", "451"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "22", ",", "133", ",", "584"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "24", ",", "157", ",", "741"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "26", ",", "183", ",", "924"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "28", ",", "211", ",", "1135"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "30", ",", "241", ",", "1376"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "32", ",", "273", ",", "1649"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "34", ",", "307", ",", "1956"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "36", ",", "343", ",", "2299"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "38", ",", "381", ",", "2680"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "40", ",", "421", ",", "3101"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "42", ",", "463", ",", "3564"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "44", ",", "507", ",", "4071"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "24", ",", "300", ",", "2600"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.888244504197885*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"41fba59f-0428-4456-a615-d6b189f52227"]
}, Open  ]],

Cell[TextData[{
 StyleBox["To view a subset of these labels, you can use ",
  FontSize->18],
 StyleBox["showTwistors[L] ",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox["or ",
  FontSize->18],
 StyleBox["showTwistors[n,L]",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox["\[LongDash]e.g.",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.888244480142708*^9, 
  3.888244539028957*^9}},ExpressionUUID->"00fd2d04-f1fd-4ff6-934a-\
fabbc4b52707"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"showTwistors", "[", 
  RowBox[{"5", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.8882445398046618`*^9, 3.88824454654205*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"b19f3b58-10a0-43de-b58f-b07ccb746b0b"],

Cell[BoxData[
 TemplateBox[{
   TemplateBox[{1}, "Spacer1"], 
   TagBox[
    GridBox[{{
       StyleBox[
        SubscriptBox["Z", 
         StyleBox[
         "1", Magnification -> 1.3 Inherited, StripOnInput -> False]], 
        FontFamily -> "Times", StripOnInput -> False], 
       StyleBox[
        SubscriptBox["Z", 
         StyleBox[
         "2", Magnification -> 1.3 Inherited, StripOnInput -> False]], 
        FontFamily -> "Times", StripOnInput -> False], 
       StyleBox[
        SubscriptBox["Z", 
         StyleBox[
         "3", Magnification -> 1.3 Inherited, StripOnInput -> False]], 
        FontFamily -> "Times", StripOnInput -> False], 
       StyleBox[
        SubscriptBox["Z", 
         StyleBox[
         "4", Magnification -> 1.3 Inherited, StripOnInput -> False]], 
        FontFamily -> "Times", StripOnInput -> False]}, {
      "1", "1", "1", "1"}, {"1", "2", "3", "4"}, {"1", "3", "6", "10"}, {
      "1", "4", "10", "20"}}, AutoDelete -> False, 
     GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
   TagBox[
    GridBox[{{
       StyleBox["A1", FontFamily -> "Times", StripOnInput -> False], 
       StyleBox["B1", FontFamily -> "Times", StripOnInput -> False]}, {
      "2", "2"}, {"20", "22"}, {"111", "133"}, {"451", "584"}}, AutoDelete -> 
     False, GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
   TagBox[
    GridBox[{{
       StyleBox["A2", FontFamily -> "Times", StripOnInput -> False], 
       StyleBox["B2", FontFamily -> "Times", StripOnInput -> False]}, {
      "2", "2"}, {"24", "26"}, {"157", "183"}, {"741", "924"}}, AutoDelete -> 
     False, GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
   TagBox[
    GridBox[{{
       StyleBox["A3", FontFamily -> "Times", StripOnInput -> False], 
       StyleBox["B3", FontFamily -> "Times", StripOnInput -> False]}, {
      "2", "2"}, {"28", "30"}, {"211", "241"}, {"1135", "1376"}}, AutoDelete -> 
     False, GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
   TagBox[
    GridBox[{{
       StyleBox["A4", FontFamily -> "Times", StripOnInput -> False], 
       StyleBox["B4", FontFamily -> "Times", StripOnInput -> False]}, {
      "2", "2"}, {"32", "34"}, {"273", "307"}, {"1649", "1956"}}, AutoDelete -> 
     False, GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
   TagBox[
    GridBox[{{
       StyleBox["A5", FontFamily -> "Times", StripOnInput -> False], 
       StyleBox["B5", FontFamily -> "Times", StripOnInput -> False]}, {
      "2", "2"}, {"36", "38"}, {"343", "381"}, {"2299", "2680"}}, AutoDelete -> 
     False, GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"]},
  "RowWithSeparator"]], "Output",
 CellChangeTimes->{{3.888244542575738*^9, 3.888244546805203*^9}},
 CellLabel->"Out[6]=",ExpressionUUID->"9a7d3bdb-15a3-4055-89d9-fca0a1a57636"]
}, Open  ]],

Cell[TextData[{
 StyleBox["Nota bene:",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox[" it is ",
  FontSize->18],
 StyleBox["possible",
  FontSize->18,
  FontSlant->"Italic"],
 StyleBox[" (if unlikely) that these convenient/special reference twistors \
may conspire to land on a spurious pole of some loop amplitude integrand. ",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.888244595251309*^9, 
  3.888244628000929*^9}},ExpressionUUID->"001df57f-bceb-4e31-adad-\
f15721b8149d"],

Cell[TextData[{
 StyleBox["To load more or fewer ",
  FontSize->18],
 StyleBox["referenceZs",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox[", use ",
  FontSize->18],
 StyleBox["referenceZs[n_]",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox[" (which will automatically define n+14 Zs)\[LongDash]e.g.",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.888244649442978*^9, 
  3.888244724827633*^9}},ExpressionUUID->"f5031b1e-1206-47c5-a42f-\
30038d509504"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"referenceZs", "[", "6", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "Zs", "]"}], "\[IndentingNewLine]", 
 RowBox[{"showTwistors", "[", "]"}]}], "Input",
 CellChangeTimes->{{3.888244699724588*^9, 3.88824471877614*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"018b014b-9d69-4d44-90ed-3da8cd25cefc"],

Cell[BoxData["20"], "Output",
 CellChangeTimes->{{3.888244710922261*^9, 3.888244719022264*^9}},
 CellLabel->"Out[12]=",ExpressionUUID->"8d736a80-f325-4852-be78-7e5b6e2d757d"],

Cell[BoxData[
 TemplateBox[{
   TemplateBox[{1}, "Spacer1"], 
   TagBox[
    GridBox[{{
       StyleBox[
        SubscriptBox["Z", 
         StyleBox[
         "1", Magnification -> 1.3 Inherited, StripOnInput -> False]], 
        FontFamily -> "Times", StripOnInput -> False], 
       StyleBox[
        SubscriptBox["Z", 
         StyleBox[
         "2", Magnification -> 1.3 Inherited, StripOnInput -> False]], 
        FontFamily -> "Times", StripOnInput -> False], 
       StyleBox[
        SubscriptBox["Z", 
         StyleBox[
         "3", Magnification -> 1.3 Inherited, StripOnInput -> False]], 
        FontFamily -> "Times", StripOnInput -> False], 
       StyleBox[
        SubscriptBox["Z", 
         StyleBox[
         "4", Magnification -> 1.3 Inherited, StripOnInput -> False]], 
        FontFamily -> "Times", StripOnInput -> False], 
       StyleBox[
        SubscriptBox["Z", 
         StyleBox[
         "5", Magnification -> 1.3 Inherited, StripOnInput -> False]], 
        FontFamily -> "Times", StripOnInput -> False], 
       StyleBox[
        SubscriptBox["Z", 
         StyleBox[
         "6", Magnification -> 1.3 Inherited, StripOnInput -> False]], 
        FontFamily -> "Times", StripOnInput -> False]}, {
      "1", "1", "1", "1", "1", "1"}, {"1", "2", "3", "4", "5", "6"}, {
      "1", "3", "6", "10", "15", "21"}, {"1", "4", "10", "20", "35", "56"}}, 
     AutoDelete -> False, 
     GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
   TagBox[
    GridBox[{{
       StyleBox["A1", FontFamily -> "Times", StripOnInput -> False], 
       StyleBox["B1", FontFamily -> "Times", StripOnInput -> False]}, {
      "2", "2"}, {"12", "14"}, {"43", "57"}, {"119", "176"}}, AutoDelete -> 
     False, GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
   TagBox[
    GridBox[{{
       StyleBox["A2", FontFamily -> "Times", StripOnInput -> False], 
       StyleBox["B2", FontFamily -> "Times", StripOnInput -> False]}, {
      "2", "2"}, {"16", "18"}, {"73", "91"}, {"249", "340"}}, AutoDelete -> 
     False, GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
   TagBox[
    GridBox[{{
       StyleBox["A3", FontFamily -> "Times", StripOnInput -> False], 
       StyleBox["B3", FontFamily -> "Times", StripOnInput -> False]}, {
      "2", "2"}, {"20", "22"}, {"111", "133"}, {"451", "584"}}, AutoDelete -> 
     False, GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
   TagBox[
    GridBox[{{
       StyleBox["A4", FontFamily -> "Times", StripOnInput -> False], 
       StyleBox["B4", FontFamily -> "Times", StripOnInput -> False]}, {
      "2", "2"}, {"24", "26"}, {"157", "183"}, {"741", "924"}}, AutoDelete -> 
     False, GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
   TagBox[
    GridBox[{{
       StyleBox["A5", FontFamily -> "Times", StripOnInput -> False], 
       StyleBox["B5", FontFamily -> "Times", StripOnInput -> False]}, {
      "2", "2"}, {"28", "30"}, {"211", "241"}, {"1135", "1376"}}, AutoDelete -> 
     False, GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
   TagBox[
    GridBox[{{
       StyleBox["A6", FontFamily -> "Times", StripOnInput -> False], 
       StyleBox["B6", FontFamily -> "Times", StripOnInput -> False]}, {
      "2", "2"}, {"32", "34"}, {"273", "307"}, {"1649", "1956"}}, AutoDelete -> 
     False, GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
   TagBox[
    GridBox[{{
       StyleBox["A7", FontFamily -> "Times", StripOnInput -> False], 
       StyleBox["B7", FontFamily -> "Times", StripOnInput -> False]}, {
      "2", "1"}, {"36", "20"}, {"343", "210"}, {"2299", "1540"}}, AutoDelete -> 
     False, GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"]},
  "RowWithSeparator"]], "Output",
 CellChangeTimes->{{3.888244710922261*^9, 3.8882447190568037`*^9}},
 CellLabel->"Out[13]=",ExpressionUUID->"018caf37-db45-483e-bb9b-51d1cb053637"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Random Kinematics", "Subsubsection",
 CellChangeTimes->{{3.888244579371975*^9, 
  3.8882445823106747`*^9}},ExpressionUUID->"15472faa-c556-4b36-9ae5-\
ebf6895757b9"],

Cell[TextData[{
 StyleBox["To generate more robust, random values of the twistors, you can \
call\n",
  FontSize->18],
 StyleBox["randomZs[n_]",
  FontSize->18,
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{
  3.888244587678644*^9, {3.888244633324771*^9, 3.888244646357342*^9}, {
   3.888244727709572*^9, 
   3.888244760158927*^9}},ExpressionUUID->"6332e93c-8de0-408d-8dee-\
0da1fbcd2755"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"randomZs", "[", "6", "]"}], "\[IndentingNewLine]", 
 RowBox[{"showTwistors", "[", "]"}]}], "Input",
 CellChangeTimes->{{3.888244762969545*^9, 3.888244767065577*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"b89998ed-3a73-4266-ae06-1b9a714f17e3"],

Cell[BoxData[
 TemplateBox[{
   TemplateBox[{1}, "Spacer1"], 
   TagBox[
    GridBox[{{
       StyleBox[
        SubscriptBox["Z", 
         StyleBox[
         "1", Magnification -> 1.3 Inherited, StripOnInput -> False]], 
        FontFamily -> "Times", StripOnInput -> False], 
       StyleBox[
        SubscriptBox["Z", 
         StyleBox[
         "2", Magnification -> 1.3 Inherited, StripOnInput -> False]], 
        FontFamily -> "Times", StripOnInput -> False], 
       StyleBox[
        SubscriptBox["Z", 
         StyleBox[
         "3", Magnification -> 1.3 Inherited, StripOnInput -> False]], 
        FontFamily -> "Times", StripOnInput -> False], 
       StyleBox[
        SubscriptBox["Z", 
         StyleBox[
         "4", Magnification -> 1.3 Inherited, StripOnInput -> False]], 
        FontFamily -> "Times", StripOnInput -> False], 
       StyleBox[
        SubscriptBox["Z", 
         StyleBox[
         "5", Magnification -> 1.3 Inherited, StripOnInput -> False]], 
        FontFamily -> "Times", StripOnInput -> False], 
       StyleBox[
        SubscriptBox["Z", 
         StyleBox[
         "6", Magnification -> 1.3 Inherited, StripOnInput -> False]], 
        FontFamily -> "Times", StripOnInput -> False]}, {
       RowBox[{"-", 
         FractionBox["20", "63"]}], 
       RowBox[{"-", 
         FractionBox["379", "441"]}], 
       RowBox[{"-", 
         FractionBox["685", "588"]}], 
       RowBox[{"-", 
         FractionBox["1310", "441"]}], 
       RowBox[{"-", 
         FractionBox["1038", "49"]}], 
       RowBox[{"-", 
         FractionBox["1262", "49"]}]}, {
       FractionBox["76", "45"], 
       FractionBox["6661", "1575"], 
       FractionBox["11791", "2100"], 
       FractionBox["21767", "1575"], 
       FractionBox["17018", "175"], 
       FractionBox["82583", "700"]}, {
       RowBox[{"-", 
         FractionBox["316", "135"]}], 
       RowBox[{"-", 
         FractionBox["24973", "4725"]}], 
       RowBox[{"-", 
         FractionBox["43123", "6300"]}], 
       RowBox[{"-", 
         FractionBox["76556", "4725"]}], 
       RowBox[{"-", 
         FractionBox["59074", "525"]}], 
       RowBox[{"-", 
         FractionBox["143047", "1050"]}]}, {
       FractionBox["36", "25"], 
       FractionBox["1338", "875"], 
       FractionBox["2907", "1750"], 
       FractionBox["2661", "875"], 
       FractionBox["17196", "875"], 
       FractionBox["20619", "875"]}}, AutoDelete -> False, 
     GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
   TagBox[
    GridBox[{{
       StyleBox["A1", FontFamily -> "Times", StripOnInput -> False], 
       StyleBox["B1", FontFamily -> "Times", StripOnInput -> False]}, {
       RowBox[{"-", 
         FractionBox["29675", "1764"]}], 
       RowBox[{"-", 
         FractionBox["3649", "294"]}]}, {
       FractionBox["19259", "252"], 
       FractionBox["57709", "1050"]}, {
       RowBox[{"-", 
         FractionBox["66257", "756"]}], 
       RowBox[{"-", 
         FractionBox["64769", "1050"]}]}, {
       FractionBox["1031", "70"], 
       FractionBox["8263", "875"]}}, AutoDelete -> False, 
     GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
   TagBox[
    GridBox[{{
       StyleBox["A2", FontFamily -> "Times", StripOnInput -> False], 
       StyleBox["B2", FontFamily -> "Times", StripOnInput -> False]}, {
       RowBox[{"-", 
         FractionBox["4783", "588"]}], 
       RowBox[{"-", 
         FractionBox["12352", "441"]}]}, {
       FractionBox["18748", "525"], 
       FractionBox["382211", "3150"]}, {
       RowBox[{"-", 
         FractionBox["83557", "2100"]}], 
       RowBox[{"-", 
         FractionBox["631759", "4725"]}]}, {
       FractionBox["5157", "875"], 
       FractionBox["16454", "875"]}}, AutoDelete -> False, 
     GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
   TagBox[
    GridBox[{{
       StyleBox["A3", FontFamily -> "Times", StripOnInput -> False], 
       StyleBox["B3", FontFamily -> "Times", StripOnInput -> False]}, {
       RowBox[{"-", 
         FractionBox["17758", "441"]}], 
       RowBox[{"-", 
         FractionBox["45839", "882"]}]}, {
       FractionBox["545663", "3150"], 
       FractionBox["1402411", "6300"]}, {
       RowBox[{"-", 
         FractionBox["896857", "4725"]}], 
       RowBox[{"-", 
         FractionBox["1148587", "4725"]}]}, {
       FractionBox["22742", "875"], 
       FractionBox["57319", "1750"]}}, AutoDelete -> False, 
     GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
   TagBox[
    GridBox[{{
       StyleBox["A4", FontFamily -> "Times", StripOnInput -> False], 
       StyleBox["B4", FontFamily -> "Times", StripOnInput -> False]}, {
       RowBox[{"-", 
         FractionBox["55925", "126"]}], 
       RowBox[{"-", 
         FractionBox["28985", "588"]}]}, {
       FractionBox["339773", "180"], 
       FractionBox["879541", "4200"]}, {
       RowBox[{"-", 
         FractionBox["276761", "135"]}], 
       RowBox[{"-", 
         FractionBox["715837", "3150"]}]}, {
       FractionBox["13457", "50"], 
       FractionBox["104007", "3500"]}}, AutoDelete -> False, 
     GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
   TagBox[
    GridBox[{{
       StyleBox["A5", FontFamily -> "Times", StripOnInput -> False], 
       StyleBox["B5", FontFamily -> "Times", StripOnInput -> False]}, {
       RowBox[{"-", 
         FractionBox["39427", "98"]}], 
       RowBox[{"-", 
         FractionBox["148931", "252"]}]}, {
       FractionBox["238513", "140"], 
       FractionBox["898979", "360"]}, {
       RowBox[{"-", 
         FractionBox["193666", "105"]}], 
       RowBox[{"-", 
         FractionBox["728813", "270"]}]}, {
       FractionBox["83493", "350"], 
       FractionBox["34661", "100"]}}, AutoDelete -> False, 
     GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
   TagBox[
    GridBox[{{
       StyleBox["A6", FontFamily -> "Times", StripOnInput -> False], 
       StyleBox["B6", FontFamily -> "Times", StripOnInput -> False]}, {
       RowBox[{"-", 
         FractionBox["19599", "28"]}], 
       RowBox[{"-", 
         FractionBox["45949", "441"]}]}, {
       FractionBox["590631", "200"], 
       FractionBox["110737", "252"]}, {
       RowBox[{"-", 
         FractionBox["1435001", "450"]}], 
       RowBox[{"-", 
         FractionBox["179321", "378"]}]}, {
       FractionBox["203761", "500"], 
       FractionBox["4239", "70"]}}, AutoDelete -> False, 
     GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
   TagBox[
    GridBox[{{
       StyleBox["A7", FontFamily -> "Times", StripOnInput -> False], 
       StyleBox["B7", FontFamily -> "Times", StripOnInput -> False]}, {
       RowBox[{"-", 
         FractionBox["61199", "63"]}], 
       RowBox[{"-", 
         FractionBox["1420205", "1764"]}]}, {
       FractionBox["3679133", "900"], 
       FractionBox["8529761", "2520"]}, {
       RowBox[{"-", 
         FractionBox["5948857", "1350"]}], 
       RowBox[{"-", 
         FractionBox["6891497", "1890"]}]}, {
       FractionBox["139667", "250"], 
       FractionBox["322639", "700"]}}, AutoDelete -> False, 
     GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"]},
  "RowWithSeparator"]], "Output",
 CellChangeTimes->{3.888244767402845*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"1a95e34f-2f4b-47c7-82fe-6eaa17b0283a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"referenceZs", "[", "10", "]"}]], "Input",
 CellChangeTimes->{{3.8882447744299*^9, 3.888244779594781*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"c360718a-86e2-4b37-9a84-ed8d739898d0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Evaluation and Extraction of Components of Loop Integrands", \
"Subsection",
 CellChangeTimes->{{3.888246189708458*^9, 3.888246196953038*^9}, {
  3.8882493597013063`*^9, 
  3.8882493686710567`*^9}},ExpressionUUID->"2787429e-63d3-41e0-96e1-\
f5113306e050"],

Cell[CellGroupData[{

Cell["Evaluating specific component functions ", "Subsubsection",
 CellChangeTimes->{{3.888248178933915*^9, 
  3.8882481840257893`*^9}},ExpressionUUID->"7b5d371f-9e16-46ed-8f5b-\
a5c58c754491"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"#1", "*", 
        RowBox[{"Power", "[", 
         RowBox[{
          RowBox[{"Det", "[", 
           RowBox[{"#2", "[", 
            RowBox[{"[", 
             RowBox[{"All", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "3"}], "}"}]}], "]"}], "]"}], "]"}], ",", 
          "2"}], "]"}], 
        RowBox[{"Power", "[", 
         RowBox[{
          RowBox[{"Det", "[", 
           RowBox[{"#2", "[", 
            RowBox[{"[", 
             RowBox[{"All", ",", 
              RowBox[{"{", 
               RowBox[{"3", ",", "5"}], "}"}]}], "]"}], "]"}], "]"}], ",", 
          "2"}], "]"}]}], "&"}], "@@@", 
      RowBox[{"evaluate", "[", 
       RowBox[{"superAmpRandom", "[", 
        RowBox[{"8", ",", "2", ",", "0"}], "]"}], "]"}]}], ")"}], "&"}], "/@", 
   RowBox[{"Range", "[", "10", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Total", "/@", "%"}], "\[IndentingNewLine]", 
 RowBox[{"Column", "[", "%%", "]"}]}], "Input",
 CellChangeTimes->{{3.888248092532073*^9, 3.8882481455097923`*^9}},
 CellLabel->
  "In[280]:=",ExpressionUUID->"883eb3e8-848a-42c3-b097-a3e7802c985f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["96", "25"], ",", 
   FractionBox["96", "25"], ",", 
   FractionBox["96", "25"], ",", 
   FractionBox["96", "25"], ",", 
   FractionBox["96", "25"], ",", 
   FractionBox["96", "25"], ",", 
   FractionBox["96", "25"], ",", 
   FractionBox["96", "25"], ",", 
   FractionBox["96", "25"], ",", 
   FractionBox["96", "25"]}], "}"}]], "Output",
 CellChangeTimes->{{3.8882480959176083`*^9, 3.888248148956181*^9}},
 CellLabel->
  "Out[281]=",ExpressionUUID->"cee71e75-4346-4c64-8f72-744a9b592a63"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", 
       FractionBox["48", "455"], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       
       FractionBox["6144", "79135"], ",", "0", ",", 
       FractionBox["2304", "637"], ",", 
       FractionBox["12", "3325"], ",", 
       FractionBox["108", "2975"], ",", "0"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       FractionBox["81", "11200"], ",", 
       FractionBox["27", "7280"], ",", 
       FractionBox["3", "256"], ",", 
       FractionBox["1", "44800"], ",", 
       FractionBox["9", "19600"], ",", 
       FractionBox["1", "163072"], ",", "0", ",", "0", ",", 
       FractionBox["171", "3584"], ",", 
       FractionBox["1", "16"], ",", "0", ",", 
       FractionBox["36", "175"], ",", 
       FractionBox["19", "12800"], ",", "0", ",", "0", ",", 
       FractionBox["972", "1295"], ",", 
       FractionBox["81", "18944"], ",", 
       FractionBox["432", "175"], ",", 
       FractionBox["1083", "12800"], ",", 
       FractionBox["49", "256"]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "44800"], ",", 
       FractionBox["3", "3584"], ",", "0", ",", 
       FractionBox["25", "192"], ",", 
       FractionBox["1", "1680"], ",", 
       FractionBox["1369", "17920"], ",", 
       FractionBox["972", "1295"], ",", 
       FractionBox["81", "18944"], ",", "0", ",", 
       FractionBox["9", "19600"], ",", 
       FractionBox["432", "175"], ",", 
       FractionBox["1083", "12800"], ",", 
       FractionBox["81", "11200"], ",", 
       FractionBox["3", "112"], ",", "0", ",", 
       FractionBox["855", "2003456"], ",", 
       FractionBox["432", "1505"], ",", "0", ",", 
       FractionBox["1", "512"], ",", 
       FractionBox["1", "163072"]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       FractionBox["6144", "79135"], ",", 
       FractionBox["12", "3325"], ",", 
       FractionBox["108", "2975"], ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", 
       FractionBox["4", "4515"], ",", 
       FractionBox["2560", "74347"], ",", 
       FractionBox["4", "57"], ",", 
       FractionBox["2304", "637"], ",", "0", ",", "0"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", 
       FractionBox["48", "455"], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       
       FractionBox["72", "175"], ",", "0", ",", "0", ",", "0", ",", 
       FractionBox["1944", "2275"], ",", 
       FractionBox["432", "175"]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox["13", "44800"], ",", 
       FractionBox["4", "175"], ",", "0", ",", "0", ",", "0", ",", 
       FractionBox["9", "448"], ",", 
       FractionBox["3", "3584"], ",", 
       FractionBox["3", "112"], ",", 
       FractionBox["1", "16"], ",", "0", ",", "0", ",", 
       FractionBox["36", "175"], ",", 
       FractionBox["19", "12800"], ",", 
       FractionBox["972", "1295"], ",", 
       FractionBox["432", "175"], ",", 
       FractionBox["3364", "12025"], ",", "0", ",", 
       FractionBox["9", "16640"], ",", "0"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       FractionBox["16", "35"], ",", "0", ",", "0", ",", 
       FractionBox["16", "5"], ",", 
       FractionBox["16", "245"], ",", "0", ",", 
       FractionBox["144", "1225"], ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       FractionBox["675", "256"], ",", 
       FractionBox["27", "560"], ",", 
       FractionBox["81", "11200"], ",", "0", ",", 
       FractionBox["225", "1792"], ",", 
       FractionBox["27", "8960"], ",", 
       FractionBox["135", "512"], ",", 
       FractionBox["27", "7280"], ",", 
       FractionBox["9", "448"], ",", 
       FractionBox["25", "784"], ",", "0", ",", 
       FractionBox["1", "512"], ",", 
       FractionBox["25", "192"], ",", 
       FractionBox["9", "16"], ",", 
       FractionBox["243", "358400"], ",", 
       FractionBox["9", "2240"], ",", 
       FractionBox["9", "19600"], ",", 
       FractionBox["1", "163072"], ",", 
       FractionBox["25", "301056"], ",", "0"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       FractionBox["4", "175"], ",", 
       FractionBox["256", "2275"], ",", 
       FractionBox["36", "175"], ",", 
       FractionBox["3364", "12025"], ",", 
       FractionBox["972", "1295"], ",", 
       FractionBox["432", "175"], ",", "0", ",", "0", ",", "0", ",", "0", ",",
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       FractionBox["16", "35"], ",", "0", ",", "0", ",", 
       FractionBox["16", "5"], ",", 
       FractionBox["4", "175"], ",", 
       FractionBox["16", "1225"], ",", 
       FractionBox["36", "245"], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{{3.8882480959176083`*^9, 3.8882481489592667`*^9}},
 CellLabel->
  "Out[282]=",ExpressionUUID->"23e5c499-5ec2-43cb-8079-f529f348f945"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"evaluateCmpt", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "5"}], "}"}]}], "}"}], "]"}], "@", 
  RowBox[{"superAmp", "[", 
   RowBox[{"8", ",", "2", ",", "0"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.88824804313492*^9, 3.888248086277153*^9}, {
  3.88824815160189*^9, 3.8882481676276703`*^9}},
 CellLabel->
  "In[285]:=",ExpressionUUID->"703bb4b2-e337-48a0-b211-963037d1955d"],

Cell[BoxData[
 FractionBox["96", "25"]], "Output",
 CellChangeTimes->{{3.8882480552899227`*^9, 3.888248086890993*^9}, {
  3.888248157587872*^9, 3.888248168050268*^9}},
 CellLabel->
  "Out[285]=",ExpressionUUID->"def2838a-8717-4ea9-bd6a-71afa3f56b18"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Timed Demonstrations and Reference Evaluations", "Subsection",
 CellChangeTimes->{{3.8882481876527033`*^9, 
  3.8882481997344313`*^9}},ExpressionUUID->"33926012-5aff-4d29-aca1-\
c762eaf97032"],

Cell[BoxData[
 RowBox[{"referenceZs", "[", "10", "]"}]], "Input",
 CellChangeTimes->{{3.888248250499861*^9, 3.8882482521070213`*^9}},
 CellLabel->
  "In[288]:=",ExpressionUUID->"d0354eca-cb0a-4189-9496-9e7ff4cf9a12"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"egN", ",", "egK", ",", "egL"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{"4", ",", "0", ",", "2"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"referenceZs", "[", "egN", "]"}], "\[IndentingNewLine]", 
 RowBox[{"showTwistors", "[", 
  RowBox[{"egL", ",", "egN"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"analyticTerms", "=", 
   RowBox[{"timed", "[", 
    RowBox[{"superAmp", "[", 
     RowBox[{"egN", ",", "egK", ",", "egL"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"evalTerms", "=", 
  RowBox[{"timed", "[", 
   RowBox[{
    RowBox[{"evaluateCmpt", "[", "]"}], "[", "analyticTerms", "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"%", "*", 
  RowBox[{"evaluate", "[", 
   RowBox[{"Times", "@@", 
    RowBox[{"localPoles", "[", 
     RowBox[{"egN", ",", "egL"}], "]"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.888249073461616*^9, 
  3.888249083295754*^9}},ExpressionUUID->"f2fe6acb-84c5-4e9e-a049-\
bfe11312cbfc"],

Cell[BoxData[
 TemplateBox[{
   TemplateBox[{1}, "Spacer1"], 
   TagBox[
    GridBox[{{
       StyleBox[
        SubscriptBox["Z", 
         StyleBox[
         "1", Magnification -> 1.3 Inherited, StripOnInput -> False]], 
        FontFamily -> "Times", StripOnInput -> False], 
       StyleBox[
        SubscriptBox["Z", 
         StyleBox[
         "2", Magnification -> 1.3 Inherited, StripOnInput -> False]], 
        FontFamily -> "Times", StripOnInput -> False], 
       StyleBox[
        SubscriptBox["Z", 
         StyleBox[
         "3", Magnification -> 1.3 Inherited, StripOnInput -> False]], 
        FontFamily -> "Times", StripOnInput -> False], 
       StyleBox[
        SubscriptBox["Z", 
         StyleBox[
         "4", Magnification -> 1.3 Inherited, StripOnInput -> False]], 
        FontFamily -> "Times", StripOnInput -> False]}, {
      "1", "1", "1", "1"}, {"1", "2", "3", "4"}, {"1", "3", "6", "10"}, {
      "1", "4", "10", "20"}}, AutoDelete -> False, 
     GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
   TagBox[
    GridBox[{{
       StyleBox["A1", FontFamily -> "Times", StripOnInput -> False], 
       StyleBox["B1", FontFamily -> "Times", StripOnInput -> False]}, {
      "2", "2"}, {"8", "10"}, {"21", "31"}, {"45", "76"}}, AutoDelete -> 
     False, GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
   TagBox[
    GridBox[{{
       StyleBox["A2", FontFamily -> "Times", StripOnInput -> False], 
       StyleBox["B2", FontFamily -> "Times", StripOnInput -> False]}, {
      "2", "2"}, {"12", "14"}, {"43", "57"}, {"119", "176"}}, AutoDelete -> 
     False, GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"]},
  "RowWithSeparator"]], "Output",
 CellChangeTimes->{3.8882491392292128`*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"d68b786d-cc58-4126-81ae-868f2302d7f5"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   Evaluation of the function\"\>", "\[InvisibleSpace]", 
   TemplateBox[{"\" \"", 
     StyleBox["superAmp", Bold, StripOnInput -> False]},
    "RowDefault"], "\[InvisibleSpace]", "\<\" required \"\>", 
   "\[InvisibleSpace]", 
   TemplateBox[{", ", "\", \"", 
     TemplateBox[{"265", "\" \[Mu]s\""}, "RowDefault"]},
    "RowWithSeparators"], "\[InvisibleSpace]", "\<\" to complete.\"\>"}],
  SequenceForm["   Evaluation of the function", 
   Row[{" ", 
     Style[$CellContext`superAmp, Bold]}], " required ", 
   Row[{
     Row[{265, " \[Mu]s"}, ""]}, ", "], " to complete."],
  Editable->False]], "Print",
 CellChangeTimes->{3.88824913923839*^9},
 CellLabel->
  "During evaluation of \
In[56]:=",ExpressionUUID->"6bbd3fb9-49dd-4bf3-b611-511fb7764c7e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   Evaluation of the function\"\>", "\[InvisibleSpace]", 
   TemplateBox[{"\" \"", 
     StyleBox[
      RowBox[{"evaluateCmpt", "[", "]"}], Bold, StripOnInput -> False]},
    "RowDefault"], "\[InvisibleSpace]", "\<\" required \"\>", 
   "\[InvisibleSpace]", 
   TemplateBox[{", ", "\", \"", 
     TemplateBox[{"36", "\" ms\""}, "RowDefault"], 
     TemplateBox[{"877", "\" \[Mu]s\""}, "RowDefault"]},
    "RowWithSeparators"], "\[InvisibleSpace]", "\<\" to complete.\"\>"}],
  SequenceForm["   Evaluation of the function", 
   Row[{" ", 
     Style[
      $CellContext`evaluateCmpt[], Bold]}], " required ", 
   Row[{
     Row[{36, " ms"}, ""], 
     Row[{877, " \[Mu]s"}, ""]}, ", "], " to complete."],
  Editable->False]], "Print",
 CellChangeTimes->{3.888249139268735*^9},
 CellLabel->
  "During evaluation of \
In[56]:=",ExpressionUUID->"75869da8-5053-4147-8f8e-60a2d4c87fbf"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["1", "549609375"]}]], "Output",
 CellChangeTimes->{3.8882491392738533`*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"49bd55b0-c12a-4cf9-973c-d33a4c2a086c"],

Cell[BoxData[
 RowBox[{"-", "1296"}]], "Output",
 CellChangeTimes->{3.888249139277673*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"fe8574c4-24f8-47b8-b012-80814c2d3721"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"egN", ",", "egK", ",", "egL"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{"4", ",", "0", ",", "3"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"referenceZs", "[", "egN", "]"}], "\[IndentingNewLine]", 
 RowBox[{"showTwistors", "[", 
  RowBox[{"egL", ",", "egN"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"analyticTerms", "=", 
   RowBox[{"timed", "[", 
    RowBox[{"superAmp", "[", 
     RowBox[{"egN", ",", "egK", ",", "egL"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"evalTerms", "=", 
  RowBox[{"timed", "[", 
   RowBox[{
    RowBox[{"evaluateCmpt", "[", "]"}], "[", "analyticTerms", "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"%", "*", 
  RowBox[{"evaluate", "[", 
   RowBox[{"Times", "@@", 
    RowBox[{"localPoles", "[", 
     RowBox[{"egN", ",", "egL"}], "]"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.888249088375813*^9, 3.8882490885257*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"72a750ff-c1e3-4bde-b4be-1b9437038aec"],

Cell[BoxData[
 TemplateBox[{
   TemplateBox[{1}, "Spacer1"], 
   TagBox[
    GridBox[{{
       StyleBox[
        SubscriptBox["Z", 
         StyleBox[
         "1", Magnification -> 1.3 Inherited, StripOnInput -> False]], 
        FontFamily -> "Times", StripOnInput -> False], 
       StyleBox[
        SubscriptBox["Z", 
         StyleBox[
         "2", Magnification -> 1.3 Inherited, StripOnInput -> False]], 
        FontFamily -> "Times", StripOnInput -> False], 
       StyleBox[
        SubscriptBox["Z", 
         StyleBox[
         "3", Magnification -> 1.3 Inherited, StripOnInput -> False]], 
        FontFamily -> "Times", StripOnInput -> False], 
       StyleBox[
        SubscriptBox["Z", 
         StyleBox[
         "4", Magnification -> 1.3 Inherited, StripOnInput -> False]], 
        FontFamily -> "Times", StripOnInput -> False]}, {
      "1", "1", "1", "1"}, {"1", "2", "3", "4"}, {"1", "3", "6", "10"}, {
      "1", "4", "10", "20"}}, AutoDelete -> False, 
     GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
   TagBox[
    GridBox[{{
       StyleBox["A1", FontFamily -> "Times", StripOnInput -> False], 
       StyleBox["B1", FontFamily -> "Times", StripOnInput -> False]}, {
      "2", "2"}, {"8", "10"}, {"21", "31"}, {"45", "76"}}, AutoDelete -> 
     False, GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
   TagBox[
    GridBox[{{
       StyleBox["A2", FontFamily -> "Times", StripOnInput -> False], 
       StyleBox["B2", FontFamily -> "Times", StripOnInput -> False]}, {
      "2", "2"}, {"12", "14"}, {"43", "57"}, {"119", "176"}}, AutoDelete -> 
     False, GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
   TagBox[
    GridBox[{{
       StyleBox["A3", FontFamily -> "Times", StripOnInput -> False], 
       StyleBox["B3", FontFamily -> "Times", StripOnInput -> False]}, {
      "2", "2"}, {"16", "18"}, {"73", "91"}, {"249", "340"}}, AutoDelete -> 
     False, GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"]},
  "RowWithSeparator"]], "Output",
 CellChangeTimes->{3.888249139324418*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"34edb878-b690-4e77-89fd-3ecbe9e03d01"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   Evaluation of the function\"\>", "\[InvisibleSpace]", 
   TemplateBox[{"\" \"", 
     StyleBox["superAmp", Bold, StripOnInput -> False]},
    "RowDefault"], "\[InvisibleSpace]", "\<\" required \"\>", 
   "\[InvisibleSpace]", 
   TemplateBox[{", ", "\", \"", 
     TemplateBox[{"1", "\" ms\""}, "RowDefault"], 
     TemplateBox[{"909", "\" \[Mu]s\""}, "RowDefault"]},
    "RowWithSeparators"], "\[InvisibleSpace]", "\<\" to complete.\"\>"}],
  SequenceForm["   Evaluation of the function", 
   Row[{" ", 
     Style[$CellContext`superAmp, Bold]}], " required ", 
   Row[{
     Row[{1, " ms"}, ""], 
     Row[{909, " \[Mu]s"}, ""]}, ", "], " to complete."],
  Editable->False]], "Print",
 CellChangeTimes->{3.888249139332925*^9},
 CellLabel->
  "During evaluation of \
In[62]:=",ExpressionUUID->"b6f5482a-9e64-4a14-9cf9-06ffe596e15c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   Evaluation of the function\"\>", "\[InvisibleSpace]", 
   TemplateBox[{"\" \"", 
     StyleBox[
      RowBox[{"evaluateCmpt", "[", "]"}], Bold, StripOnInput -> False]},
    "RowDefault"], "\[InvisibleSpace]", "\<\" required \"\>", 
   "\[InvisibleSpace]", 
   TemplateBox[{", ", "\", \"", 
     TemplateBox[{"1", "\" seconds\""}, "RowDefault"], 
     TemplateBox[{"343", "\" ms\""}, "RowDefault"]},
    "RowWithSeparators"], "\[InvisibleSpace]", "\<\" to complete.\"\>"}],
  SequenceForm["   Evaluation of the function", 
   Row[{" ", 
     Style[
      $CellContext`evaluateCmpt[], Bold]}], " required ", 
   Row[{
     Row[{1, " seconds"}, ""], 
     Row[{343, " ms"}, ""]}, ", "], " to complete."],
  Editable->False]], "Print",
 CellChangeTimes->{3.8882491406627693`*^9},
 CellLabel->
  "During evaluation of \
In[62]:=",ExpressionUUID->"2ef5bcbb-3378-4e2b-8c36-813c33fb2984"]
}, Open  ]],

Cell[BoxData[
 FractionBox["150270797", "26378604434498203125000"]], "Output",
 CellChangeTimes->{3.888249140667762*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"5ca34624-5255-4323-85f8-cfee730445c2"],

Cell[BoxData[
 RowBox[{"-", "1538772961280"}]], "Output",
 CellChangeTimes->{3.888249140671103*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"0ce96adf-e668-4166-b664-848d656574b0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"egN", ",", "egK", ",", "egL"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{"5", ",", "1", ",", "3"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"referenceZs", "[", "egN", "]"}], "\[IndentingNewLine]", 
 RowBox[{"showTwistors", "[", 
  RowBox[{"egL", ",", "egN"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"analyticTerms", "=", 
   RowBox[{"timed", "[", 
    RowBox[{"superAmp", "[", 
     RowBox[{"egN", ",", "egK", ",", "egL"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"evalTerms", "=", 
  RowBox[{"timed", "[", 
   RowBox[{
    RowBox[{"evaluateCmpt", "[", "]"}], "[", "analyticTerms", "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"%", "*", 
  RowBox[{"evaluate", "[", 
   RowBox[{"Times", "@@", 
    RowBox[{"localPoles", "[", 
     RowBox[{"egN", ",", "egL"}], "]"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.888249094018433*^9, 3.888249096367981*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"c916ddad-d162-4ae6-bbb6-11177c0d21c8"],

Cell[BoxData[
 TemplateBox[{
   TemplateBox[{1}, "Spacer1"], 
   TagBox[
    GridBox[{{
       StyleBox[
        SubscriptBox["Z", 
         StyleBox[
         "1", Magnification -> 1.3 Inherited, StripOnInput -> False]], 
        FontFamily -> "Times", StripOnInput -> False], 
       StyleBox[
        SubscriptBox["Z", 
         StyleBox[
         "2", Magnification -> 1.3 Inherited, StripOnInput -> False]], 
        FontFamily -> "Times", StripOnInput -> False], 
       StyleBox[
        SubscriptBox["Z", 
         StyleBox[
         "3", Magnification -> 1.3 Inherited, StripOnInput -> False]], 
        FontFamily -> "Times", StripOnInput -> False], 
       StyleBox[
        SubscriptBox["Z", 
         StyleBox[
         "4", Magnification -> 1.3 Inherited, StripOnInput -> False]], 
        FontFamily -> "Times", StripOnInput -> False], 
       StyleBox[
        SubscriptBox["Z", 
         StyleBox[
         "5", Magnification -> 1.3 Inherited, StripOnInput -> False]], 
        FontFamily -> "Times", StripOnInput -> False]}, {
      "1", "1", "1", "1", "1"}, {"1", "2", "3", "4", "5"}, {
      "1", "3", "6", "10", "15"}, {"1", "4", "10", "20", "35"}}, AutoDelete -> 
     False, GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
   TagBox[
    GridBox[{{
       StyleBox["A1", FontFamily -> "Times", StripOnInput -> False], 
       StyleBox["B1", FontFamily -> "Times", StripOnInput -> False]}, {
      "2", "2"}, {"10", "12"}, {"31", "43"}, {"76", "119"}}, AutoDelete -> 
     False, GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
   TagBox[
    GridBox[{{
       StyleBox["A2", FontFamily -> "Times", StripOnInput -> False], 
       StyleBox["B2", FontFamily -> "Times", StripOnInput -> False]}, {
      "2", "2"}, {"14", "16"}, {"57", "73"}, {"176", "249"}}, AutoDelete -> 
     False, GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
   TagBox[
    GridBox[{{
       StyleBox["A3", FontFamily -> "Times", StripOnInput -> False], 
       StyleBox["B3", FontFamily -> "Times", StripOnInput -> False]}, {
      "2", "2"}, {"18", "20"}, {"91", "111"}, {"340", "451"}}, AutoDelete -> 
     False, GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"]},
  "RowWithSeparator"]], "Output",
 CellChangeTimes->{3.888249140713344*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"8be824bd-e162-4bea-954d-121440154546"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   Evaluation of the function\"\>", "\[InvisibleSpace]", 
   TemplateBox[{"\" \"", 
     StyleBox["superAmp", Bold, StripOnInput -> False]},
    "RowDefault"], "\[InvisibleSpace]", "\<\" required \"\>", 
   "\[InvisibleSpace]", 
   TemplateBox[{", ", "\", \"", 
     TemplateBox[{"62", "\" ms\""}, "RowDefault"], 
     TemplateBox[{"483", "\" \[Mu]s\""}, "RowDefault"]},
    "RowWithSeparators"], "\[InvisibleSpace]", "\<\" to complete.\"\>"}],
  SequenceForm["   Evaluation of the function", 
   Row[{" ", 
     Style[$CellContext`superAmp, Bold]}], " required ", 
   Row[{
     Row[{62, " ms"}, ""], 
     Row[{483, " \[Mu]s"}, ""]}, ", "], " to complete."],
  Editable->False]], "Print",
 CellChangeTimes->{3.888249140775798*^9},
 CellLabel->
  "During evaluation of \
In[68]:=",ExpressionUUID->"8cb69e64-451c-4749-9c7f-519aefe6fc85"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   Evaluation of the function\"\>", "\[InvisibleSpace]", 
   TemplateBox[{"\" \"", 
     StyleBox[
      RowBox[{"evaluateCmpt", "[", "]"}], Bold, StripOnInput -> False]},
    "RowDefault"], "\[InvisibleSpace]", "\<\" required \"\>", 
   "\[InvisibleSpace]", 
   TemplateBox[{", ", "\", \"", 
     TemplateBox[{"16", "\" seconds\""}, "RowDefault"], 
     TemplateBox[{"596", "\" ms\""}, "RowDefault"]},
    "RowWithSeparators"], "\[InvisibleSpace]", "\<\" to complete.\"\>"}],
  SequenceForm["   Evaluation of the function", 
   Row[{" ", 
     Style[
      $CellContext`evaluateCmpt[], Bold]}], " required ", 
   Row[{
     Row[{16, " seconds"}, ""], 
     Row[{596, " ms"}, ""]}, ", "], " to complete."],
  Editable->False]], "Print",
 CellChangeTimes->{3.888249157373147*^9},
 CellLabel->
  "During evaluation of \
In[68]:=",ExpressionUUID->"48f7d716-f9b3-4014-9dcc-6a24ed5cdad5"]
}, Open  ]],

Cell[BoxData[
 FractionBox["589132416142875431", 
  "725348052653409509151744000000000"]], "Output",
 CellChangeTimes->{3.8882491573786287`*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"19f1f00f-dace-4960-a679-8af6e1420fb1"],

Cell[BoxData["9652345506084871061504"], "Output",
 CellChangeTimes->{3.888249157383088*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"a253d8e3-ac4a-45fd-830f-4bcc1c572301"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"egN", ",", "egK", ",", "egL"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{"6", ",", "1", ",", "3"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"referenceZs", "[", "egN", "]"}], "\[IndentingNewLine]", 
 RowBox[{"showTwistors", "[", 
  RowBox[{"egL", ",", "egN"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"analyticTerms", "=", 
   RowBox[{"timed", "[", 
    RowBox[{"superAmp", "[", 
     RowBox[{"egN", ",", "egK", ",", "egL"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"evalTerms", "=", 
  RowBox[{"timed", "[", 
   RowBox[{
    RowBox[{"evaluateCmpt", "[", "]"}], "[", "analyticTerms", "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"%", "*", 
  RowBox[{"evaluate", "[", 
   RowBox[{"Times", "@@", 
    RowBox[{"localPoles", "[", 
     RowBox[{"egN", ",", "egL"}], "]"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8882490986926107`*^9, 3.888249100974078*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"c16f775b-b2b3-434b-9c75-294633c619b3"],

Cell[BoxData[
 TemplateBox[{
   TemplateBox[{1}, "Spacer1"], 
   TagBox[
    GridBox[{{
       StyleBox[
        SubscriptBox["Z", 
         StyleBox[
         "1", Magnification -> 1.3 Inherited, StripOnInput -> False]], 
        FontFamily -> "Times", StripOnInput -> False], 
       StyleBox[
        SubscriptBox["Z", 
         StyleBox[
         "2", Magnification -> 1.3 Inherited, StripOnInput -> False]], 
        FontFamily -> "Times", StripOnInput -> False], 
       StyleBox[
        SubscriptBox["Z", 
         StyleBox[
         "3", Magnification -> 1.3 Inherited, StripOnInput -> False]], 
        FontFamily -> "Times", StripOnInput -> False], 
       StyleBox[
        SubscriptBox["Z", 
         StyleBox[
         "4", Magnification -> 1.3 Inherited, StripOnInput -> False]], 
        FontFamily -> "Times", StripOnInput -> False], 
       StyleBox[
        SubscriptBox["Z", 
         StyleBox[
         "5", Magnification -> 1.3 Inherited, StripOnInput -> False]], 
        FontFamily -> "Times", StripOnInput -> False], 
       StyleBox[
        SubscriptBox["Z", 
         StyleBox[
         "6", Magnification -> 1.3 Inherited, StripOnInput -> False]], 
        FontFamily -> "Times", StripOnInput -> False]}, {
      "1", "1", "1", "1", "1", "1"}, {"1", "2", "3", "4", "5", "6"}, {
      "1", "3", "6", "10", "15", "21"}, {"1", "4", "10", "20", "35", "56"}}, 
     AutoDelete -> False, 
     GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
   TagBox[
    GridBox[{{
       StyleBox["A1", FontFamily -> "Times", StripOnInput -> False], 
       StyleBox["B1", FontFamily -> "Times", StripOnInput -> False]}, {
      "2", "2"}, {"12", "14"}, {"43", "57"}, {"119", "176"}}, AutoDelete -> 
     False, GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
   TagBox[
    GridBox[{{
       StyleBox["A2", FontFamily -> "Times", StripOnInput -> False], 
       StyleBox["B2", FontFamily -> "Times", StripOnInput -> False]}, {
      "2", "2"}, {"16", "18"}, {"73", "91"}, {"249", "340"}}, AutoDelete -> 
     False, GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
   TagBox[
    GridBox[{{
       StyleBox["A3", FontFamily -> "Times", StripOnInput -> False], 
       StyleBox["B3", FontFamily -> "Times", StripOnInput -> False]}, {
      "2", "2"}, {"20", "22"}, {"111", "133"}, {"451", "584"}}, AutoDelete -> 
     False, GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"]},
  "RowWithSeparator"]], "Output",
 CellChangeTimes->{3.888249157429325*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"2d253f5d-e425-4c82-b379-8c78e6926b74"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   Evaluation of the function\"\>", "\[InvisibleSpace]", 
   TemplateBox[{"\" \"", 
     StyleBox["superAmp", Bold, StripOnInput -> False]},
    "RowDefault"], "\[InvisibleSpace]", "\<\" required \"\>", 
   "\[InvisibleSpace]", 
   TemplateBox[{", ", "\", \"", 
     TemplateBox[{"446", "\" ms\""}, "RowDefault"], 
     TemplateBox[{"594", "\" \[Mu]s\""}, "RowDefault"]},
    "RowWithSeparators"], "\[InvisibleSpace]", "\<\" to complete.\"\>"}],
  SequenceForm["   Evaluation of the function", 
   Row[{" ", 
     Style[$CellContext`superAmp, Bold]}], " required ", 
   Row[{
     Row[{446, " ms"}, ""], 
     Row[{594, " \[Mu]s"}, ""]}, ", "], " to complete."],
  Editable->False]], "Print",
 CellChangeTimes->{3.888249157876348*^9},
 CellLabel->
  "During evaluation of \
In[74]:=",ExpressionUUID->"51b54da8-f416-4cf2-8a84-16fbd61069d8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   Evaluation of the function\"\>", "\[InvisibleSpace]", 
   TemplateBox[{"\" \"", 
     StyleBox[
      RowBox[{"evaluateCmpt", "[", "]"}], Bold, StripOnInput -> False]},
    "RowDefault"], "\[InvisibleSpace]", "\<\" required \"\>", 
   "\[InvisibleSpace]", 
   TemplateBox[{", ", "\", \"", 
     TemplateBox[{"1", "\" minutes\""}, "RowDefault"], 
     TemplateBox[{"29", "\" seconds\""}, "RowDefault"]},
    "RowWithSeparators"], "\[InvisibleSpace]", "\<\" to complete.\"\>"}],
  SequenceForm["   Evaluation of the function", 
   Row[{" ", 
     Style[
      $CellContext`evaluateCmpt[], Bold]}], " required ", 
   Row[{
     Row[{1, " minutes"}, ""], 
     Row[{29, " seconds"}, ""]}, ", "], " to complete."],
  Editable->False]], "Print",
 CellChangeTimes->{3.888249247539283*^9},
 CellLabel->
  "During evaluation of \
In[74]:=",ExpressionUUID->"54af43bd-2103-4c2d-8d53-500db4bb7f13"]
}, Open  ]],

Cell[BoxData[
 FractionBox["54885448676179229681777506367", 
  "8846307773169004227347426250983250000000000"]], "Output",
 CellChangeTimes->{3.888249247545946*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"6ce25b5e-9699-470c-b5d3-43e004d7ee1c"],

Cell[BoxData[
 RowBox[{"-", "1580700921873961814835192183369600000"}]], "Output",
 CellChangeTimes->{3.888249247550568*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"bcf7df62-192a-4207-a2b0-65a1f5849934"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"egN", ",", "egK", ",", "egL"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{"4", ",", "0", ",", "4"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"referenceZs", "[", "egN", "]"}], "\[IndentingNewLine]", 
 RowBox[{"showTwistors", "[", 
  RowBox[{"egL", ",", "egN"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"analyticTerms", "=", 
   RowBox[{"timed", "[", 
    RowBox[{"superAmp", "[", 
     RowBox[{"egN", ",", "egK", ",", "egL"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"evalTerms", "=", 
  RowBox[{"timed", "[", 
   RowBox[{
    RowBox[{"evaluateCmpt", "[", "]"}], "[", "analyticTerms", "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"%", "*", 
  RowBox[{"evaluate", "[", 
   RowBox[{"Times", "@@", 
    RowBox[{"localPoles", "[", 
     RowBox[{"egN", ",", "egL"}], "]"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.888249104572134*^9, 3.888249107618684*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"783bc87b-94bb-4ad1-ba05-8d2b782e5c55"],

Cell[BoxData[
 TemplateBox[{
   TemplateBox[{1}, "Spacer1"], 
   TagBox[
    GridBox[{{
       StyleBox[
        SubscriptBox["Z", 
         StyleBox[
         "1", Magnification -> 1.3 Inherited, StripOnInput -> False]], 
        FontFamily -> "Times", StripOnInput -> False], 
       StyleBox[
        SubscriptBox["Z", 
         StyleBox[
         "2", Magnification -> 1.3 Inherited, StripOnInput -> False]], 
        FontFamily -> "Times", StripOnInput -> False], 
       StyleBox[
        SubscriptBox["Z", 
         StyleBox[
         "3", Magnification -> 1.3 Inherited, StripOnInput -> False]], 
        FontFamily -> "Times", StripOnInput -> False], 
       StyleBox[
        SubscriptBox["Z", 
         StyleBox[
         "4", Magnification -> 1.3 Inherited, StripOnInput -> False]], 
        FontFamily -> "Times", StripOnInput -> False]}, {
      "1", "1", "1", "1"}, {"1", "2", "3", "4"}, {"1", "3", "6", "10"}, {
      "1", "4", "10", "20"}}, AutoDelete -> False, 
     GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
   TagBox[
    GridBox[{{
       StyleBox["A1", FontFamily -> "Times", StripOnInput -> False], 
       StyleBox["B1", FontFamily -> "Times", StripOnInput -> False]}, {
      "2", "2"}, {"8", "10"}, {"21", "31"}, {"45", "76"}}, AutoDelete -> 
     False, GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
   TagBox[
    GridBox[{{
       StyleBox["A2", FontFamily -> "Times", StripOnInput -> False], 
       StyleBox["B2", FontFamily -> "Times", StripOnInput -> False]}, {
      "2", "2"}, {"12", "14"}, {"43", "57"}, {"119", "176"}}, AutoDelete -> 
     False, GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
   TagBox[
    GridBox[{{
       StyleBox["A3", FontFamily -> "Times", StripOnInput -> False], 
       StyleBox["B3", FontFamily -> "Times", StripOnInput -> False]}, {
      "2", "2"}, {"16", "18"}, {"73", "91"}, {"249", "340"}}, AutoDelete -> 
     False, GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
   TagBox[
    GridBox[{{
       StyleBox["A4", FontFamily -> "Times", StripOnInput -> False], 
       StyleBox["B4", FontFamily -> "Times", StripOnInput -> False]}, {
      "2", "2"}, {"20", "22"}, {"111", "133"}, {"451", "584"}}, AutoDelete -> 
     False, GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"]},
  "RowWithSeparator"]], "Output",
 CellChangeTimes->{3.888249247624084*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"f7b41496-6a1d-4c63-83d3-fecd7812adaa"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   Evaluation of the function\"\>", "\[InvisibleSpace]", 
   TemplateBox[{"\" \"", 
     StyleBox["superAmp", Bold, StripOnInput -> False]},
    "RowDefault"], "\[InvisibleSpace]", "\<\" required \"\>", 
   "\[InvisibleSpace]", 
   TemplateBox[{", ", "\", \"", 
     TemplateBox[{"82", "\" ms\""}, "RowDefault"], 
     TemplateBox[{"867", "\" \[Mu]s\""}, "RowDefault"]},
    "RowWithSeparators"], "\[InvisibleSpace]", "\<\" to complete.\"\>"}],
  SequenceForm["   Evaluation of the function", 
   Row[{" ", 
     Style[$CellContext`superAmp, Bold]}], " required ", 
   Row[{
     Row[{82, " ms"}, ""], 
     Row[{867, " \[Mu]s"}, ""]}, ", "], " to complete."],
  Editable->False]], "Print",
 CellChangeTimes->{3.888249247681875*^9},
 CellLabel->
  "During evaluation of \
In[80]:=",ExpressionUUID->"c450cf1d-1b18-4dba-829b-225165b6b77c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   Evaluation of the function\"\>", "\[InvisibleSpace]", 
   TemplateBox[{"\" \"", 
     StyleBox[
      RowBox[{"evaluateCmpt", "[", "]"}], Bold, StripOnInput -> False]},
    "RowDefault"], "\[InvisibleSpace]", "\<\" required \"\>", 
   "\[InvisibleSpace]", 
   TemplateBox[{", ", "\", \"", 
     TemplateBox[{"1", "\" minutes\""}, "RowDefault"], 
     TemplateBox[{"53", "\" seconds\""}, "RowDefault"]},
    "RowWithSeparators"], "\[InvisibleSpace]", "\<\" to complete.\"\>"}],
  SequenceForm["   Evaluation of the function", 
   Row[{" ", 
     Style[
      $CellContext`evaluateCmpt[], Bold]}], " required ", 
   Row[{
     Row[{1, " minutes"}, ""], 
     Row[{53, " seconds"}, ""]}, ", "], " to complete."],
  Editable->False]], "Print",
 CellChangeTimes->{3.888249361486411*^9},
 CellLabel->
  "During evaluation of \
In[80]:=",ExpressionUUID->"98beff08-a0ab-4788-99fb-1b1085974c9c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["2859841927231118438783", 
   "32571928413402252158859057000000000000000"]}]], "Output",
 CellChangeTimes->{3.888249361492198*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"83a908e9-3a52-47bc-801f-1644a4ef4183"],

Cell[BoxData[
 RowBox[{"-", "1757086880090799168788275200"}]], "Output",
 CellChangeTimes->{3.888249361496532*^9},
 CellLabel->"Out[85]=",ExpressionUUID->"20f44545-ff0e-4efc-9fe1-ceddb2e4e997"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"egN", ",", "egK", ",", "egL"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{"4", ",", "0", ",", "5"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"referenceZs", "[", "egN", "]"}], "\[IndentingNewLine]", 
 RowBox[{"showTwistors", "[", 
  RowBox[{"egL", ",", "egN"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"analyticTerms", "=", 
   RowBox[{"timed", "[", 
    RowBox[{"superAmp", "[", 
     RowBox[{"egN", ",", "egK", ",", "egL"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"evalTerms", "=", 
  RowBox[{"timed", "[", 
   RowBox[{
    RowBox[{"evaluateCmpt", "[", "]"}], "[", "analyticTerms", "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"%", "*", 
  RowBox[{"evaluate", "[", 
   RowBox[{"Times", "@@", 
    RowBox[{"localPoles", "[", 
     RowBox[{"egN", ",", "egL"}], "]"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8882491710501823`*^9, 3.888249171208891*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"a18e6f97-69e7-4d32-998f-aa7322939519"],

Cell[BoxData[
 TemplateBox[{
   TemplateBox[{1}, "Spacer1"], 
   TagBox[
    GridBox[{{
       StyleBox[
        SubscriptBox["Z", 
         StyleBox[
         "1", Magnification -> 1.3 Inherited, StripOnInput -> False]], 
        FontFamily -> "Times", StripOnInput -> False], 
       StyleBox[
        SubscriptBox["Z", 
         StyleBox[
         "2", Magnification -> 1.3 Inherited, StripOnInput -> False]], 
        FontFamily -> "Times", StripOnInput -> False], 
       StyleBox[
        SubscriptBox["Z", 
         StyleBox[
         "3", Magnification -> 1.3 Inherited, StripOnInput -> False]], 
        FontFamily -> "Times", StripOnInput -> False], 
       StyleBox[
        SubscriptBox["Z", 
         StyleBox[
         "4", Magnification -> 1.3 Inherited, StripOnInput -> False]], 
        FontFamily -> "Times", StripOnInput -> False]}, {
      "1", "1", "1", "1"}, {"1", "2", "3", "4"}, {"1", "3", "6", "10"}, {
      "1", "4", "10", "20"}}, AutoDelete -> False, 
     GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
   TagBox[
    GridBox[{{
       StyleBox["A1", FontFamily -> "Times", StripOnInput -> False], 
       StyleBox["B1", FontFamily -> "Times", StripOnInput -> False]}, {
      "2", "2"}, {"8", "10"}, {"21", "31"}, {"45", "76"}}, AutoDelete -> 
     False, GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
   TagBox[
    GridBox[{{
       StyleBox["A2", FontFamily -> "Times", StripOnInput -> False], 
       StyleBox["B2", FontFamily -> "Times", StripOnInput -> False]}, {
      "2", "2"}, {"12", "14"}, {"43", "57"}, {"119", "176"}}, AutoDelete -> 
     False, GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
   TagBox[
    GridBox[{{
       StyleBox["A3", FontFamily -> "Times", StripOnInput -> False], 
       StyleBox["B3", FontFamily -> "Times", StripOnInput -> False]}, {
      "2", "2"}, {"16", "18"}, {"73", "91"}, {"249", "340"}}, AutoDelete -> 
     False, GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
   TagBox[
    GridBox[{{
       StyleBox["A4", FontFamily -> "Times", StripOnInput -> False], 
       StyleBox["B4", FontFamily -> "Times", StripOnInput -> False]}, {
      "2", "2"}, {"20", "22"}, {"111", "133"}, {"451", "584"}}, AutoDelete -> 
     False, GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
   TagBox[
    GridBox[{{
       StyleBox["A5", FontFamily -> "Times", StripOnInput -> False], 
       StyleBox["B5", FontFamily -> "Times", StripOnInput -> False]}, {
      "2", "2"}, {"24", "26"}, {"157", "183"}, {"741", "924"}}, AutoDelete -> 
     False, GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"]},
  "RowWithSeparator"]], "Output",
 CellChangeTimes->{3.8882493615399637`*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"b86b3cd6-9b69-4403-a79c-e3c09a0076d8"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   Evaluation of the function\"\>", "\[InvisibleSpace]", 
   TemplateBox[{"\" \"", 
     StyleBox["superAmp", Bold, StripOnInput -> False]},
    "RowDefault"], "\[InvisibleSpace]", "\<\" required \"\>", 
   "\[InvisibleSpace]", 
   TemplateBox[{", ", "\", \"", 
     TemplateBox[{"1", "\" hours\""}, "RowDefault"], 
     TemplateBox[{"15", "\" minutes\""}, "RowDefault"]},
    "RowWithSeparators"], "\[InvisibleSpace]", "\<\" to complete.\"\>"}],
  SequenceForm["   Evaluation of the function", 
   Row[{" ", 
     Style[$CellContext`superAmp, Bold]}], " required ", 
   Row[{
     Row[{1, " hours"}, ""], 
     Row[{15, " minutes"}, ""]}, ", "], " to complete."],
  Editable->False]], "Print",
 CellChangeTimes->{3.8882538703862886`*^9},
 CellLabel->
  "During evaluation of \
In[86]:=",ExpressionUUID->"f4bf11ba-b631-4eb3-9429-407174706f44"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   Evaluation of the function\"\>", "\[InvisibleSpace]", 
   TemplateBox[{"\" \"", 
     StyleBox[
      RowBox[{"evaluateCmpt", "[", "]"}], Bold, StripOnInput -> False]},
    "RowDefault"], "\[InvisibleSpace]", "\<\" required \"\>", 
   "\[InvisibleSpace]", 
   TemplateBox[{", ", "\", \"", 
     TemplateBox[{"5", "\" hours\""}, "RowDefault"], 
     TemplateBox[{"46", "\" minutes\""}, "RowDefault"]},
    "RowWithSeparators"], "\[InvisibleSpace]", "\<\" to complete.\"\>"}],
  SequenceForm["   Evaluation of the function", 
   Row[{" ", 
     Style[
      $CellContext`evaluateCmpt[], Bold]}], " required ", 
   Row[{
     Row[{5, " hours"}, ""], 
     Row[{46, " minutes"}, ""]}, ", "], " to complete."],
  Editable->False]], "Print",
 CellChangeTimes->{3.888274649651094*^9},
 CellLabel->
  "During evaluation of \
In[86]:=",ExpressionUUID->"3d3a2b67-d48f-4348-91f5-0e030cc49508"]
}, Open  ]],

Cell[BoxData[
 FractionBox["313140125942220350166854576803704472121", 
  "115799456479759055588048413001118709680622706688000000000000000"]], \
"Output",
 CellChangeTimes->{3.888274649703746*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"b36285b8-1f31-41fd-a46d-ce2173d53732"],

Cell[BoxData[
 RowBox[{"-", "820878051749974114741399261816303051396874240000"}]], "Output",\

 CellChangeTimes->{3.888274649754488*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"d18d7c92-2a9a-43f3-98d0-afa21029f38c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"egN", ",", "egK", ",", "egL"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{"5", ",", "0", ",", "4"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"referenceZs", "[", "egN", "]"}], "\[IndentingNewLine]", 
 RowBox[{"showTwistors", "[", 
  RowBox[{"egL", ",", "egN"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"analyticTerms", "=", 
   RowBox[{"timed", "[", 
    RowBox[{"superAmp", "[", 
     RowBox[{"egN", ",", "egK", ",", "egL"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"evalTerms", "=", 
  RowBox[{"timed", "[", 
   RowBox[{
    RowBox[{"evaluateCmpt", "[", "]"}], "[", "analyticTerms", "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"%", "*", 
  RowBox[{"evaluate", "[", 
   RowBox[{"Times", "@@", 
    RowBox[{"localPoles", "[", 
     RowBox[{"egN", ",", "egL"}], "]"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8899685378540173`*^9, 3.889968537955701*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"312d82da-b9e4-412a-b3c2-eea87d9d1f21"],

Cell[BoxData[
 TemplateBox[{
   TemplateBox[{1}, "Spacer1"], 
   TagBox[
    GridBox[{{
       StyleBox[
        SubscriptBox["Z", 
         StyleBox[
         "1", Magnification -> 1.3 Inherited, StripOnInput -> False]], 
        FontFamily -> "Times", StripOnInput -> False], 
       StyleBox[
        SubscriptBox["Z", 
         StyleBox[
         "2", Magnification -> 1.3 Inherited, StripOnInput -> False]], 
        FontFamily -> "Times", StripOnInput -> False], 
       StyleBox[
        SubscriptBox["Z", 
         StyleBox[
         "3", Magnification -> 1.3 Inherited, StripOnInput -> False]], 
        FontFamily -> "Times", StripOnInput -> False], 
       StyleBox[
        SubscriptBox["Z", 
         StyleBox[
         "4", Magnification -> 1.3 Inherited, StripOnInput -> False]], 
        FontFamily -> "Times", StripOnInput -> False], 
       StyleBox[
        SubscriptBox["Z", 
         StyleBox[
         "5", Magnification -> 1.3 Inherited, StripOnInput -> False]], 
        FontFamily -> "Times", StripOnInput -> False]}, {
      "1", "1", "1", "1", "1"}, {"1", "2", "3", "4", "5"}, {
      "1", "3", "6", "10", "15"}, {"1", "4", "10", "20", "35"}}, AutoDelete -> 
     False, GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
   TagBox[
    GridBox[{{
       StyleBox["A1", FontFamily -> "Times", StripOnInput -> False], 
       StyleBox["B1", FontFamily -> "Times", StripOnInput -> False]}, {
      "2", "2"}, {"10", "12"}, {"31", "43"}, {"76", "119"}}, AutoDelete -> 
     False, GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
   TagBox[
    GridBox[{{
       StyleBox["A2", FontFamily -> "Times", StripOnInput -> False], 
       StyleBox["B2", FontFamily -> "Times", StripOnInput -> False]}, {
      "2", "2"}, {"14", "16"}, {"57", "73"}, {"176", "249"}}, AutoDelete -> 
     False, GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
   TagBox[
    GridBox[{{
       StyleBox["A3", FontFamily -> "Times", StripOnInput -> False], 
       StyleBox["B3", FontFamily -> "Times", StripOnInput -> False]}, {
      "2", "2"}, {"18", "20"}, {"91", "111"}, {"340", "451"}}, AutoDelete -> 
     False, GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
   TagBox[
    GridBox[{{
       StyleBox["A4", FontFamily -> "Times", StripOnInput -> False], 
       StyleBox["B4", FontFamily -> "Times", StripOnInput -> False]}, {
      "2", "2"}, {"22", "24"}, {"133", "157"}, {"584", "741"}}, AutoDelete -> 
     False, GridBoxDividers -> {
      "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
       "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
           Thickness[Large], 
           RGBColor[0, 0, 
            Rational[2, 3]]}}}, 
     GridBoxItemSize -> {
      "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"]},
  "RowWithSeparator"]], "Output",
 CellChangeTimes->{3.889968538580799*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"786ec368-d40a-4a20-9f85-506974afda34"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   Evaluation of the function\"\>", "\[InvisibleSpace]", 
   TemplateBox[{"\" \"", 
     StyleBox["superAmp", Bold, StripOnInput -> False]},
    "RowDefault"], "\[InvisibleSpace]", "\<\" required \"\>", 
   "\[InvisibleSpace]", 
   TemplateBox[{", ", "\", \"", 
     TemplateBox[{"4", "\" minutes\""}, "RowDefault"], 
     TemplateBox[{"21", "\" seconds\""}, "RowDefault"]},
    "RowWithSeparators"], "\[InvisibleSpace]", "\<\" to complete.\"\>"}],
  SequenceForm["   Evaluation of the function", 
   Row[{" ", 
     Style[$CellContext`superAmp, Bold]}], " required ", 
   Row[{
     Row[{4, " minutes"}, ""], 
     Row[{21, " seconds"}, ""]}, ", "], " to complete."],
  Editable->False]], "Print",
 CellChangeTimes->{3.889968800206777*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"80975566-4069-4a63-9a7f-08561ada6556"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   Evaluation of the function\"\>", "\[InvisibleSpace]", 
   TemplateBox[{"\" \"", 
     StyleBox[
      RowBox[{"evaluateCmpt", "[", "]"}], Bold, StripOnInput -> False]},
    "RowDefault"], "\[InvisibleSpace]", "\<\" required \"\>", 
   "\[InvisibleSpace]", 
   TemplateBox[{", ", "\", \"", 
     TemplateBox[{"8", "\" minutes\""}, "RowDefault"], 
     TemplateBox[{"24", "\" seconds\""}, "RowDefault"]},
    "RowWithSeparators"], "\[InvisibleSpace]", "\<\" to complete.\"\>"}],
  SequenceForm["   Evaluation of the function", 
   Row[{" ", 
     Style[
      $CellContext`evaluateCmpt[], Bold]}], " required ", 
   Row[{
     Row[{8, " minutes"}, ""], 
     Row[{24, " seconds"}, ""]}, ", "], " to complete."],
  Editable->False]], "Print",
 CellChangeTimes->{3.889969304628883*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"661ac794-cbd5-4d4a-9af4-f98d15c57928"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["3483880271331488388425156559432187", 
   "5873918784053687367195734204102230671360000000000000"]}]], "Output",
 CellChangeTimes->{3.889969304634315*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"778cbe1f-6085-4bde-8d67-167938768bdf"],

Cell[BoxData["2805590967852815438116836068707710655266816"], "Output",
 CellChangeTimes->{3.889969304637623*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"39354dbb-1b4c-4101-a6c8-66f2bf79cbf2"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1665, 911},
WindowMargins->{{Automatic, 51}, {43, Automatic}},
FontSize->13,
FrontEndVersion->"13.2 for Mac OS X x86 (64-bit) (November 18, 2022)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]], 
   Cell["", "Text"], 
   Cell["lorem", "Text", 
    CellChangeTimes -> {{3.8882449207231073`*^9, 3.8882449217985487`*^9}}], 
   Cell[
    StyleData["Text"], FontFamily -> "Source Sans Pro", FontSize -> 13, 
    FontWeight -> "Regular", FontSlant -> "Plain", 
    PrivateFontOptions -> {"FontPostScriptName" -> "Automatic"}], 
   Cell[
    StyleData["Subsection"], 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}, 
    FontColor -> RGBColor[0.681330586709392, 0., 0.02288853284504463]], 
   Cell[
    StyleData["Subsubsection"], 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}, 
    FontColor -> 
    RGBColor[0.04736400396734569, 0.08693064774547951, 0.5525749599450676]], 
   Cell[
    StyleData["Code"], FontFamily -> "Times", FontSize -> 12, FontWeight -> 
    "Bold", FontSlant -> "Plain", 
    PrivateFontOptions -> {"FontPostScriptName" -> "Automatic"}], 
   Cell[
    StyleData["Output"], FontFamily -> "Times", FontSize -> 13, FontWeight -> 
    "Regular", FontSlant -> "Plain", 
    PrivateFontOptions -> {"FontPostScriptName" -> "Automatic"}], 
   Cell[
    StyleData[All]]}, Visible -> False, FrontEndVersion -> 
  "13.2 for Mac OS X x86 (64-bit) (November 18, 2022)", StyleDefinitions -> 
  "PrivateStylesheetFormatting.nb"],
ExpressionUUID->"308d0128-e75c-447a-b089-256da7bea424"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 819, 19, 116, "Text",ExpressionUUID->"a578aaa6-c48b-4f9c-96a3-f04ec871a1d8"],
Cell[1380, 41, 815, 18, 38, "Text",ExpressionUUID->"ed6f1353-a523-4521-8c84-0b3a1ffe2132"],
Cell[CellGroupData[{
Cell[2220, 63, 184, 3, 67, "Section",ExpressionUUID->"be6ea082-263c-4d39-9f97-4f3419021b1d"],
Cell[2407, 68, 353, 11, 64, "Text",ExpressionUUID->"2d068d26-925d-4f32-a4b5-70cfbac334fa"],
Cell[CellGroupData[{
Cell[2785, 83, 424, 9, 72, "Code",ExpressionUUID->"782eafc2-f47d-4b48-8913-bd47d8291a1d"],
Cell[3212, 94, 4704, 128, 355, "Print",ExpressionUUID->"2a1a11ef-4adc-4e35-bbd2-ab44f1e9c81e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[7965, 228, 166, 3, 67, "Section",ExpressionUUID->"6939acf2-08fc-4e73-9b0a-90447884d1e6"],
Cell[CellGroupData[{
Cell[8156, 235, 182, 3, 54, "Subsection",ExpressionUUID->"42d90c6d-0e15-47f5-8719-689afdb31f31"],
Cell[CellGroupData[{
Cell[8363, 242, 338, 10, 45, "Subsubsection",ExpressionUUID->"dfbd4355-083a-4480-a448-5bd066cceb73"],
Cell[8704, 254, 662, 18, 53, "Text",ExpressionUUID->"e1e99804-a8d7-457e-b34f-4556b6a52b88"],
Cell[CellGroupData[{
Cell[9391, 276, 446, 10, 52, "Input",ExpressionUUID->"53753c9c-cc85-4b85-b124-9d0af7e237e8"],
Cell[9840, 288, 1002, 23, 25, "Print",ExpressionUUID->"74fd2b0a-c161-4be1-b6fe-4bf48174d5fa"],
Cell[10845, 313, 277, 4, 34, "Output",ExpressionUUID->"39da5c91-e0a8-4705-b049-e2ec961344bc"]
}, Open  ]],
Cell[11137, 320, 591, 19, 52, "Text",ExpressionUUID->"b24ed341-066a-4cde-942a-815345634d08"],
Cell[CellGroupData[{
Cell[11753, 343, 247, 4, 30, "Input",ExpressionUUID->"de5df5fb-71e5-41c8-8082-5df28017b477"],
Cell[12003, 349, 11053, 259, 119, "Output",ExpressionUUID->"9a072130-fdca-4026-ba34-0a5f3bfe75aa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23093, 613, 478, 12, 30, "Input",ExpressionUUID->"3171bdf1-a126-460e-b63c-49d6aca8ce97"],
Cell[23574, 627, 22029, 529, 177, "Output",ExpressionUUID->"e3134ebe-5aeb-48a0-aeda-2160008a7290"]
}, Open  ]],
Cell[45618, 1159, 592, 18, 32, "Text",ExpressionUUID->"7375b124-3dc1-46ac-bc50-2b90fb4af478"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46247, 1182, 339, 10, 45, "Subsubsection",ExpressionUUID->"1ae7b269-8c47-4122-a8dd-e993437df6a8"],
Cell[46589, 1194, 851, 29, 52, "Text",ExpressionUUID->"e811fa56-7965-44c8-aa5d-2a1d7e29cc61"],
Cell[CellGroupData[{
Cell[47465, 1227, 408, 9, 52, "Input",ExpressionUUID->"7a8747a6-d16e-4096-9ffe-19915554d56a"],
Cell[47876, 1238, 917, 21, 25, "Print",ExpressionUUID->"55714a2c-6ab0-4c15-85e5-23fadf1e4c10"],
Cell[48796, 1261, 173, 2, 34, "Output",ExpressionUUID->"0cf8d384-2176-49c5-a95b-d1daf5233568"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49006, 1268, 257, 4, 30, "Input",ExpressionUUID->"19319ab8-0721-4cb4-9068-3cb255d469ea"],
Cell[49266, 1274, 144472, 3114, 340, "Output",ExpressionUUID->"e739bc36-689c-48df-8bb1-3cfba21b63c2"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[193799, 4395, 213, 4, 54, "Subsection",ExpressionUUID->"c407b884-2f44-4761-8d80-747626a76e09"],
Cell[194015, 4401, 241, 6, 32, "Text",ExpressionUUID->"ff0dd4f8-13c5-4f13-88f2-7dd04701f7e8"],
Cell[CellGroupData[{
Cell[194281, 4411, 210, 4, 45, "Subsubsection",ExpressionUUID->"e4bff9af-4954-4f60-be31-86cca67b9838"],
Cell[CellGroupData[{
Cell[194516, 4419, 358, 9, 30, "Input",ExpressionUUID->"f03a6ccd-3cf5-42b1-ad5f-6b95e76ff494"],
Cell[194877, 4430, 495, 10, 34, "Output",ExpressionUUID->"65892499-a56b-4f4c-ab1a-6a66af356830"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[195433, 4447, 197, 3, 54, "Subsection",ExpressionUUID->"a1f8f897-737e-4669-b807-27ed736c5945"],
Cell[CellGroupData[{
Cell[195655, 4454, 173, 3, 45, "Subsubsection",ExpressionUUID->"6e0ae8df-53fd-47cb-8dba-76a7300045e1"],
Cell[195831, 4459, 418, 12, 38, "Text",ExpressionUUID->"c082731a-95fb-4b1c-9a0c-6a6e88cd39b9"],
Cell[196252, 4473, 275, 9, 38, "Text",ExpressionUUID->"c8bc2669-0981-45ab-bce9-2ca6eb1d27f2"],
Cell[CellGroupData[{
Cell[196552, 4486, 206, 3, 30, "Input",ExpressionUUID->"7c0ef98c-0df8-4c5f-a1a7-0a51eadfe91d"],
Cell[196761, 4491, 6784, 161, 113, "Output",ExpressionUUID->"e78416cc-e048-48d7-a721-007bb8024b79"]
}, Open  ]],
Cell[203560, 4655, 291, 10, 32, "Text",ExpressionUUID->"07039b08-d71d-4e04-ba5a-01afe2de7457"],
Cell[CellGroupData[{
Cell[203876, 4669, 174, 2, 30, "Input",ExpressionUUID->"84f93a32-c5f1-4592-8e01-f5943f7117ad"],
Cell[204053, 4673, 2171, 53, 77, "Output",ExpressionUUID->"41fba59f-0428-4456-a615-d6b189f52227"]
}, Open  ]],
Cell[206239, 4729, 448, 16, 38, "Text",ExpressionUUID->"00fd2d04-f1fd-4ff6-934a-fabbc4b52707"],
Cell[CellGroupData[{
Cell[206712, 4749, 233, 4, 30, "Input",ExpressionUUID->"b19f3b58-10a0-43de-b58f-b07ccb746b0b"],
Cell[206948, 4755, 4353, 102, 111, "Output",ExpressionUUID->"9a7d3bdb-15a3-4055-89d9-fca0a1a57636"]
}, Open  ]],
Cell[211316, 4860, 486, 15, 38, "Text",ExpressionUUID->"001df57f-bceb-4e31-adad-f15721b8149d"],
Cell[211805, 4877, 462, 16, 38, "Text",ExpressionUUID->"f5031b1e-1206-47c5-a42f-30038d509504"],
Cell[CellGroupData[{
Cell[212292, 4897, 332, 5, 73, "Input",ExpressionUUID->"018b014b-9d69-4d44-90ed-3da8cd25cefc"],
Cell[212627, 4904, 174, 2, 34, "Output",ExpressionUUID->"8d736a80-f325-4852-be78-7e5b6e2d757d"],
Cell[212804, 4908, 5932, 139, 113, "Output",ExpressionUUID->"018caf37-db45-483e-bb9b-51d1cb053637"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[218785, 5053, 170, 3, 45, "Subsubsection",ExpressionUUID->"15472faa-c556-4b36-9ae5-ebf6895757b9"],
Cell[218958, 5058, 396, 12, 64, "Text",ExpressionUUID->"6332e93c-8de0-408d-8dee-0da1fbcd2755"],
Cell[CellGroupData[{
Cell[219379, 5074, 269, 4, 52, "Input",ExpressionUUID->"b89998ed-3a73-4266-ae06-1b9a714f17e3"],
Cell[219651, 5080, 9342, 249, 145, "Output",ExpressionUUID->"1a95e34f-2f4b-47c7-82fe-6eaa17b0283a"]
}, Open  ]],
Cell[229008, 5332, 208, 3, 30, "Input",ExpressionUUID->"c360718a-86e2-4b37-9a84-ed8d739898d0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[229265, 5341, 261, 5, 54, "Subsection",ExpressionUUID->"2787429e-63d3-41e0-96e1-f5113306e050"],
Cell[CellGroupData[{
Cell[229551, 5350, 193, 3, 45, "Subsubsection",ExpressionUUID->"7b5d371f-9e16-46ed-8f5b-a5c58c754491"],
Cell[CellGroupData[{
Cell[229769, 5357, 1213, 34, 73, "Input",ExpressionUUID->"883eb3e8-848a-42c3-b097-a3e7802c985f"],
Cell[230985, 5393, 544, 15, 50, "Output",ExpressionUUID->"cee71e75-4346-4c64-8f72-744a9b592a63"],
Cell[231532, 5410, 5635, 143, 295, "Output",ExpressionUUID->"23e5c499-5ec2-43cb-8079-f529f348f945"]
}, Open  ]],
Cell[CellGroupData[{
Cell[237204, 5558, 636, 18, 30, "Input",ExpressionUUID->"703bb4b2-e337-48a0-b211-963037d1955d"],
Cell[237843, 5578, 250, 5, 50, "Output",ExpressionUUID->"def2838a-8717-4ea9-bd6a-71afa3f56b18"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[238154, 5590, 198, 3, 54, "Subsection",ExpressionUUID->"33926012-5aff-4d29-aca1-c762eaf97032"],
Cell[238355, 5595, 216, 4, 30, "Input",ExpressionUUID->"d0354eca-cb0a-4189-9496-9e7ff4cf9a12"],
Cell[CellGroupData[{
Cell[238596, 5603, 1031, 29, 136, "Input",ExpressionUUID->"f2fe6acb-84c5-4e9e-a049-bfe11312cbfc"],
Cell[239630, 5634, 2597, 63, 111, "Output",ExpressionUUID->"d68b786d-cc58-4126-81ae-868f2302d7f5"],
Cell[CellGroupData[{
Cell[242252, 5701, 805, 19, 25, "Print",ExpressionUUID->"6bbd3fb9-49dd-4bf3-b611-511fb7764c7e"],
Cell[243060, 5722, 930, 23, 25, "Print",ExpressionUUID->"75869da8-5053-4147-8f8e-60a2d4c87fbf"]
}, Open  ]],
Cell[244005, 5748, 197, 4, 50, "Output",ExpressionUUID->"49bd55b0-c12a-4cf9-973c-d33a4c2a086c"],
Cell[244205, 5754, 169, 3, 34, "Output",ExpressionUUID->"fe8574c4-24f8-47b8-b012-80814c2d3721"]
}, Open  ]],
Cell[CellGroupData[{
Cell[244411, 5762, 1048, 28, 136, "Input",ExpressionUUID->"72a750ff-c1e3-4bde-b4be-1b9437038aec"],
Cell[245462, 5792, 3167, 76, 111, "Output",ExpressionUUID->"34edb878-b690-4e77-89fd-3ecbe9e03d01"],
Cell[CellGroupData[{
Cell[248654, 5872, 884, 21, 25, "Print",ExpressionUUID->"b6f5482a-9e64-4a14-9cf9-06ffe596e15c"],
Cell[249541, 5895, 932, 23, 25, "Print",ExpressionUUID->"2ef5bcbb-3378-4e2b-8c36-813c33fb2984"]
}, Open  ]],
Cell[250488, 5921, 199, 3, 50, "Output",ExpressionUUID->"5ca34624-5255-4323-85f8-cfee730445c2"],
Cell[250690, 5926, 178, 3, 34, "Output",ExpressionUUID->"0ce96adf-e668-4166-b664-848d656574b0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[250905, 5934, 1050, 28, 136, "Input",ExpressionUUID->"c916ddad-d162-4ae6-bbb6-11177c0d21c8"],
Cell[251958, 5964, 3383, 81, 113, "Output",ExpressionUUID->"8be824bd-e162-4bea-954d-121440154546"],
Cell[CellGroupData[{
Cell[255366, 6049, 886, 21, 25, "Print",ExpressionUUID->"8cb69e64-451c-4749-9c7f-519aefe6fc85"],
Cell[256255, 6072, 932, 23, 25, "Print",ExpressionUUID->"48f7d716-f9b3-4014-9dcc-6a24ed5cdad5"]
}, Open  ]],
Cell[257202, 6098, 223, 4, 50, "Output",ExpressionUUID->"19f1f00f-dace-4960-a679-8af6e1420fb1"],
Cell[257428, 6104, 170, 2, 34, "Output",ExpressionUUID->"a253d8e3-ac4a-45fd-830f-4bcc1c572301"]
}, Open  ]],
Cell[CellGroupData[{
Cell[257635, 6111, 1052, 28, 136, "Input",ExpressionUUID->"c16f775b-b2b3-434b-9c75-294633c619b3"],
Cell[258690, 6141, 3604, 87, 113, "Output",ExpressionUUID->"2d253f5d-e425-4c82-b379-8c78e6926b74"],
Cell[CellGroupData[{
Cell[262319, 6232, 888, 21, 25, "Print",ExpressionUUID->"51b54da8-f416-4cf2-8a84-16fbd61069d8"],
Cell[263210, 6255, 938, 23, 25, "Print",ExpressionUUID->"54af43bd-2103-4c2d-8d53-500db4bb7f13"]
}, Open  ]],
Cell[264163, 6281, 242, 4, 50, "Output",ExpressionUUID->"6ce25b5e-9699-470c-b5d3-43e004d7ee1c"],
Cell[264408, 6287, 202, 3, 34, "Output",ExpressionUUID->"bcf7df62-192a-4207-a2b0-65a1f5849934"]
}, Open  ]],
Cell[CellGroupData[{
Cell[264647, 6295, 1050, 28, 136, "Input",ExpressionUUID->"783bc87b-94bb-4ad1-ba05-8d2b782e5c55"],
Cell[265700, 6325, 3741, 89, 111, "Output",ExpressionUUID->"f7b41496-6a1d-4c63-83d3-fecd7812adaa"],
Cell[CellGroupData[{
Cell[269466, 6418, 886, 21, 25, "Print",ExpressionUUID->"c450cf1d-1b18-4dba-829b-225165b6b77c"],
Cell[270355, 6441, 938, 23, 25, "Print",ExpressionUUID->"98beff08-a0ab-4788-99fb-1b1085974c9c"]
}, Open  ]],
Cell[271308, 6467, 252, 5, 50, "Output",ExpressionUUID->"83a908e9-3a52-47bc-801f-1644a4ef4183"],
Cell[271563, 6474, 193, 3, 34, "Output",ExpressionUUID->"20f44545-ff0e-4efc-9fe1-ceddb2e4e997"]
}, Open  ]],
Cell[CellGroupData[{
Cell[271793, 6482, 1052, 28, 136, "Input",ExpressionUUID->"a18e6f97-69e7-4d32-998f-aa7322939519"],
Cell[272848, 6512, 4317, 102, 111, "Output",ExpressionUUID->"b86b3cd6-9b69-4403-a79c-e3c09a0076d8"],
Cell[CellGroupData[{
Cell[277190, 6618, 892, 21, 25, "Print",ExpressionUUID->"f4bf11ba-b631-4eb3-9429-407174706f44"],
Cell[278085, 6641, 934, 23, 25, "Print",ExpressionUUID->"3d3a2b67-d48f-4348-91f5-0e030cc49508"]
}, Open  ]],
Cell[279034, 6667, 274, 5, 50, "Output",ExpressionUUID->"b36285b8-1f31-41fd-a46d-ce2173d53732"],
Cell[279311, 6674, 215, 4, 34, "Output",ExpressionUUID->"d18d7c92-2a9a-43f3-98d0-afa21029f38c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[279563, 6683, 1051, 28, 136, "Input",ExpressionUUID->"312d82da-b9e4-412a-b3c2-eea87d9d1f21"],
Cell[280617, 6713, 3957, 94, 113, "Output",ExpressionUUID->"786ec368-d40a-4a20-9f85-506974afda34"],
Cell[CellGroupData[{
Cell[284599, 6811, 893, 21, 25, "Print",ExpressionUUID->"80975566-4069-4a63-9a7f-08561ada6556"],
Cell[285495, 6834, 937, 23, 25, "Print",ExpressionUUID->"661ac794-cbd5-4d4a-9af4-f98d15c57928"]
}, Open  ]],
Cell[286447, 6860, 275, 5, 50, "Output",ExpressionUUID->"778cbe1f-6085-4bde-8d67-167938768bdf"],
Cell[286725, 6867, 191, 2, 34, "Output",ExpressionUUID->"39354dbb-1b4c-4101-a6c8-66f2bf79cbf2"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


